Study of $K_{S}^{0}$-$K_{L}^{0}$ asymmetry in the decays $D^0 \to K_{S}^{0}\omega $ and $D^0 \to K_{L}^{0} \omega $

Based on $e^+ e^-$ annihilation data corresponding to an integrated luminosity of 7.93~$fb^{-1}$ collected at a center-of-mass energy of 3.773 GeV with the BESIII detector at the BEPCII collider, the absolute branching fractions of the decays $D^0 \to K_{S}^{0} \omega$ and $D^0 \to K_{L}^{0} \omega $ are measured to be $(11.79 \pm 0.19 \pm 0.26 \pm 0.47) \times 10^{-3}$ and ($10.84 \pm 0.14 \pm 0.23 \pm 0.44) \times 10^{-3}$, respectively. The $K_{S}^{0}- K_{L}^{0}$ branching-fraction asymmetry of these two decays is $R(D^0,K_{S,L}^{0} \omega) = \frac{\mathcal{B}(D^0 \to K_{S}^{0} \omega) - \mathcal{B}(D^0 \to K_{L}^{0}\omega )}{\mathcal{B}(D^0 \to K_{S}^{0} \omega) + \mathcal{B}(D^0 \to K_{L}^{0} \omega)} =(4.2 \pm 1.0 \pm 0.9 \pm 2.8)\%$. Here, the first uncertainties are statistical, the second systematic, and the third arise from the interference between $D^0 \to K_{S,L}^{0} \omega$ and the non-resonant $D^0 \to \pi^+ \pi^- \pi^0 K_{S,L}^{0}$ processes.

==> anc/authorlist_2025-11-25.xml <==
<?xml version="1.0" encoding="utf-8"?>
<collaborationauthorlist xmlns:cal="http://www.slac.stanford.edu/spires/hepnames/authors_xml/" xmlns:foaf="http://xmlns.com/foaf/0.1/">
 <cal:creationDate>
  2025-11-25
 </cal:creationDate>
 <cal:collaborations>
  <cal:collaboration id="c1">
   <foaf:name>
    BESIII Collaboration
   </foaf:name>
   <cal:experimentNumber>
    BEPC-BES-III
   </cal:experimentNumber>
  </cal:collaboration>
 </cal:collaborations>
 <cal:organizations>
  <foaf:Organization id="o1">
   <foaf:name>
    Institute of High Energy Physics
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Beijing, Inst. High Energy Phys.
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100049, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o2">
   <foaf:name>
    Beihang University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    BeiHang U.
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100191, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o3">
   <foaf:name>
    Bochum  Ruhr-University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Ruhr U., Bochum
   </cal:orgName>
   <cal:orgAddress>
    D-44780 Bochum, Germany
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o4">
   <foaf:name>
    Budker Institute of Nuclear Physics SB RAS (BINP)
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Novosibirsk, IYF
   </cal:orgName>
   <cal:orgAddress>
    Novosibirsk 630090, Russia
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o5">
   <foaf:name>
    Carnegie Mellon University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Carnegie Mellon U.
   </cal:orgName>
   <cal:orgAddress>
    Pittsburgh, Pennsylvania 15213, USA
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o6">
   <foaf:name>
    Central China Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    CCNU, Wuhan, Inst. Part. Phys.
   </cal:orgName>
   <cal:orgAddress>
    Wuhan 430079, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o7">
   <foaf:name>
    Central South University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Changsha 410083, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o8">
   <foaf:name>
    Chengdu University of Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Chengdu 610059, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o9">
   <foaf:name>
    China Center of Advanced Science and Technology
   </foaf:name>
   <cal:orgName source="INSPIRE">
    CCAST World Lab, Beijing
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100190, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o10">
   <foaf:name>
    China University of Geosciences
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Wuhan 430074, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o11">
   <foaf:name>
    Chung-Ang University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Seoul, 06974, Republic of Korea
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o12">
   <foaf:name>
    Fudan University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Fudan U.
   </cal:orgName>
   <cal:orgAddress>
    Shanghai 200433, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o13">
   <foaf:name>
    GSI Helmholtzcentre for Heavy Ion Research GmbH
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Darmstadt, GSI
   </cal:orgName>
   <cal:orgAddress>
    D-64291 Darmstadt, Germany
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o14">
   <foaf:name>
    Guangxi Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Guangxi Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Guilin 541004, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o15">
   <foaf:name>
    Guangxi University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Guangxi U.
   </cal:orgName>
   <cal:orgAddress>
    Nanning 530004, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o16">
   <foaf:name>
    Guangxi University of Science and Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Liuzhou 545006, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o17">
   <foaf:name>
    Hangzhou Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Hangzhou Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Hangzhou 310036, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o18">
   <foaf:name>
    Hebei University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Baoding 071002, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o19">
   <foaf:name>
    Helmholtz Institute Mainz
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Helmholtz Inst., Mainz
   </cal:orgName>
   <cal:orgAddress>
    Staudinger Weg 18, D-55099 Mainz, Germany
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o20">
   <foaf:name>
    Henan Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Henan Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Xinxiang 453007, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o21">
   <foaf:name>
    Henan University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Kaifeng 475004, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o22">
   <foaf:name>
    Henan University of Science and Technology
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Henan U. Sci. Technol.
   </cal:orgName>
   <cal:orgAddress>
    Luoyang 471003, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o23">
   <foaf:name>
    Henan University of Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Zhengzhou 450001, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o24">
   <foaf:name>
    Hengyang Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Hengyang 421001, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o25">
   <foaf:name>
    Huangshan College
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Huangshan U.
   </cal:orgName>
   <cal:orgAddress>
    Huangshan  245000, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o26">
   <foaf:name>
    Hunan Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Hunan Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Changsha 410081, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o27">
   <foaf:name>
    Hunan University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Hunan U.
   </cal:orgName>
   <cal:orgAddress>
    Changsha 410082, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o28">
   <foaf:name>
    Indian Institute of Technology Madras
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Indian Inst. Tech., Madras
   </cal:orgName>
   <cal:orgAddress>
    Chennai 600036, India
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o29">
   <foaf:name>
    Indiana University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Indiana U.
   </cal:orgName>
   <cal:orgAddress>
    Bloomington, Indiana 47405, USA
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o30">
   <foaf:name>
    INFN Laboratori Nazionali di Frascati
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Frascati
   </cal:orgName>
   <cal:orgAddress>
    INFN Laboratori Nazionali di Frascati, I-00044, Frascati, Italy
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o30a">
   <foaf:name>
    INFN Laboratori Nazionali di Frascati
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Frascati
   </cal:orgName>
   <cal:orgAddress>
    INFN Laboratori Nazionali di Frascati, I-00044, Frascati, Italy
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o30b">
   <foaf:name>
    INFN Laboratori Nazionali di Frascati
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Perugia U.
   </cal:orgName>
   <cal:orgAddress>
    INFN Sezione di  Perugia, I-06100, Perugia, Italy
   </cal:orgAddress>
   <cal:group with="o30"/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o30c">
   <foaf:name>
    INFN Laboratori Nazionali di Frascati
   </foaf:name>
   <cal:orgName source="INSPIRE">
    INFN, Perugia
   </cal:orgName>
   <cal:orgAddress>
    University of Perugia, I-06100, Perugia, Italy
   </cal:orgAddress>
   <cal:group with="o30"/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o31">
   <foaf:name>
    INFN Sezione di Ferrara
   </foaf:name>
   <cal:orgName source="INSPIRE">
    INFN, Ferrara
   </cal:orgName>
   <cal:orgAddress>
    INFN Sezione di Ferrara, I-44122, Ferrara, Italy
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o31a">
   <foaf:name>
    INFN Sezione di Ferrara
   </foaf:name>
   <cal:orgName source="INSPIRE">
    INFN, Ferrara
   </cal:orgName>
   <cal:orgAddress>
    INFN Sezione di Ferrara, I-44122, Ferrara, Italy
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o31b">
   <foaf:name>
    INFN Sezione di Ferrara
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Ferrara U.
   </cal:orgName>
   <cal:orgAddress>
    University of Ferrara,  I-44122, Ferrara, Italy
   </cal:orgAddress>
   <cal:group with="o31"/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o32">
   <foaf:name>
    Inner Mongolia University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Hohhot 010021, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o33">
   <foaf:name>
    Institute of Business Administration, Karachi
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o34">
   <foaf:name>
    Institute of Modern Physics
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Lanzhou, Inst. Modern Phys.
   </cal:orgName>
   <cal:orgAddress>
    Lanzhou 730000, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o35">
   <foaf:name>
    Institute of Physics and Technology, Mongolian Academy of Sciences
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Ulan Bator, Inst. Phys. Tech.
   </cal:orgName>
   <cal:orgAddress>
    Peace Avenue 54B, Ulaanbaatar 13330, Mongolia
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o36">
   <foaf:name>
    Instituto de Alta Investigaci\'on, Universidad de Tarapac\'a
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Tarapaca U.
   </cal:orgName>
   <cal:orgAddress>
    Casilla 7D, Arica 1000000, Chile
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o37">
   <foaf:name>
    Jiangsu Ocean University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Lianyungang 222000, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o38">
   <foaf:name>
    Jilin University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Jilin U.
   </cal:orgName>
   <cal:orgAddress>
    Changchun 130012, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o39">
   <foaf:name>
    Johannes Gutenberg University of Mainz
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Mainz U.
   </cal:orgName>
   <cal:orgAddress>
    Johann-Joachim-Becher-Weg 45, D-55099 Mainz, Germany
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o40">
   <foaf:name>
    Joint Institute for Nuclear Research
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Dubna, JINR
   </cal:orgName>
   <cal:orgAddress>
    141980 Dubna, Moscow region, Russia
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o41">
   <foaf:name>
    Justus-Liebig-Universitaet Giessen
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Giessen U.
   </cal:orgName>
   <cal:orgAddress>
    II. Physikalisches Institut, Heinrich-Buff-Ring 16, D-35392 Giessen, Germany
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o42">
   <foaf:name>
    Lanzhou University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Lanzhou U.
   </cal:orgName>
   <cal:orgAddress>
    Lanzhou 730000, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o43">
   <foaf:name>
    Liaoning Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Liaoning Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Dalian 116029, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o44">
   <foaf:name>
    Liaoning University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Liaoning U.
   </cal:orgName>
   <cal:orgAddress>
    Shenyang 110036, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o45">
   <foaf:name>
    Nanjing Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Nanjing Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Nanjing 210023, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o46">
   <foaf:name>
    Nanjing University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Nanjing U.
   </cal:orgName>
   <cal:orgAddress>
    Nanjing 210093, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o47">
   <foaf:name>
    Nankai University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Nankai U.
   </cal:orgName>
   <cal:orgAddress>
    Tianjin 300071, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o48">
   <foaf:name>
    National Centre for Nuclear Research
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Warsaw 02-093, Poland
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o49">
   <foaf:name>
    North China Electric Power University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    North China Electric Power U., Beijing
   </cal:orgName>
   <cal:orgAddress>
    Beijing 102206, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o50">
   <foaf:name>
    Peking University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Peking U., Beijing
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100871, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o51">
   <foaf:name>
    Qufu Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Qufu Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Qufu 273165, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o52">
   <foaf:name>
    Renmin University of China
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Beijing 100872, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o53">
   <foaf:name>
    Shandong Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Shandong Norm. U.
   </cal:orgName>
   <cal:orgAddress>
    Jinan 250014, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o54">
   <foaf:name>
    Shandong University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Shandong U.
   </cal:orgName>
   <cal:orgAddress>
    Jinan 250100, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o55">
   <foaf:name>
    Shandong University of Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Zibo 255000, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o56">
   <foaf:name>
    Shanghai Jiao Tong University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Shanghai Jiaotong U.
   </cal:orgName>
   <cal:orgAddress>
    Shanghai 200240,  People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o57">
   <foaf:name>
    Shanxi Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Shanxi Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Linfen 041004, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o58">
   <foaf:name>
    Shanxi University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Shanxi U.
   </cal:orgName>
   <cal:orgAddress>
    Taiyuan 030006, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o59">
   <foaf:name>
    Sichuan University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Sichuan U.
   </cal:orgName>
   <cal:orgAddress>
    Chengdu 610064, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o60">
   <foaf:name>
    Soochow University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Suzhou, Soochow U.
   </cal:orgName>
   <cal:orgAddress>
    Suzhou 215006, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o61">
   <foaf:name>
    South China Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    South China Normal U.
   </cal:orgName>
   <cal:orgAddress>
    Guangzhou 510006, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o62">
   <foaf:name>
    Southeast University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Southeast U., Nanjing
   </cal:orgName>
   <cal:orgAddress>
    Nanjing 211100, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o63">
   <foaf:name>
    Southwest University of Science and Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Mianyang 621010, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o64">
   <foaf:name>
    State Key Laboratory of Particle Detection and Electronics
   </foaf:name>
   <cal:orgName source="INSPIRE">
    SKLPDE
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100049, Hefei 230026, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o65">
   <foaf:name>
    Sun Yat-Sen University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    SYSU, Guangzhou
   </cal:orgName>
   <cal:orgAddress>
    Guangzhou 510275, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o66">
   <foaf:name>
    Suranaree University of Technology
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Suranaree U. of Tech.
   </cal:orgName>
   <cal:orgAddress>
    University Avenue 111, Nakhon Ratchasima 30000, Thailand
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o67">
   <foaf:name>
    Tsinghua University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Tsinghua U., Beijing
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100084, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o68">
   <foaf:name>
    Turkish Accelerator Center Particle Factory Group
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Ankara U.
   </cal:orgName>
   <cal:orgAddress>
    Istinye University, 34010, Istanbul, Turkey
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o68a">
   <foaf:name>
    Turkish Accelerator Center Particle Factory Group
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Ankara U.
   </cal:orgName>
   <cal:orgAddress>
    Istinye University, 34010, Istanbul, Turkey
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o68b">
   <foaf:name>
    Turkish Accelerator Center Particle Factory Group
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Istanbul Bilgi U.
   </cal:orgName>
   <cal:orgAddress>
    Near East University, Nicosia, North Cyprus, 99138, Mersin 10, Turkey
   </cal:orgAddress>
   <cal:group with="o68"/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o69">
   <foaf:name>
    University of Bristol
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    H H Wills Physics Laboratory, Tyndall Avenue, Bristol, BS8 1TL, UK
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o70">
   <foaf:name>
    University of Chinese Academy of Sciences
   </foaf:name>
   <cal:orgName source="INSPIRE">
    UCAS, Beijing
   </cal:orgName>
   <cal:orgAddress>
    Beijing 100049, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o71">
   <foaf:name>
    University of Hawaii
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Hawaii U.
   </cal:orgName>
   <cal:orgAddress>
    Honolulu, Hawaii 96822, USA
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o72">
   <foaf:name>
    University of Jinan
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Jinan U., Jinan
   </cal:orgName>
   <cal:orgAddress>
    Jinan 250022, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o73">
   <foaf:name>
    University of La Serena
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Av. Raúl Bitrán 1305, La Serena, Chile
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o74">
   <foaf:name>
    University of Manchester
   </foaf:name>
   <cal:orgName source="INSPIRE">
    U. Manchester (main)
   </cal:orgName>
   <cal:orgAddress>
    Oxford Road, Manchester, M13 9PL, United Kingdom
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o75">
   <foaf:name>
    University of Muenster
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Munster U.
   </cal:orgName>
   <cal:orgAddress>
    Wilhelm-Klemm-Strasse 9, 48149 Muenster, Germany
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o76">
   <foaf:name>
    University of Oxford
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Oxford U.
   </cal:orgName>
   <cal:orgAddress>
    Keble Road, Oxford OX13RH, United Kingdom
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o77">
   <foaf:name>
    University of Science and Technology Liaoning
   </foaf:name>
   <cal:orgName source="INSPIRE">
    USTL, Anshan
   </cal:orgName>
   <cal:orgAddress>
    Anshan 114051, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o78">
   <foaf:name>
    University of Science and Technology of China
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Hefei, CUST
   </cal:orgName>
   <cal:orgAddress>
    Hefei 230026, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o79">
   <foaf:name>
    University of South China
   </foaf:name>
   <cal:orgName source="INSPIRE">
    U. South China, Hengyang
   </cal:orgName>
   <cal:orgAddress>
    Hengyang 421001, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o80">
   <foaf:name>
    University of the Punjab
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Punjab U.
   </cal:orgName>
   <cal:orgAddress>
    Lahore-54590, Pakistan
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o81">
   <foaf:name>
    University of Turin and INFN
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Turin U.
   </cal:orgName>
   <cal:orgAddress>
    University of Turin, I-10125, Turin, Italy
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o81a">
   <foaf:name>
    University of Turin and INFN
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Turin U.
   </cal:orgName>
   <cal:orgAddress>
    University of Turin, I-10125, Turin, Italy
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o81b">
   <foaf:name>
    University of Turin and INFN
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Piemonte Orientale U., Alessandria
   </cal:orgName>
   <cal:orgAddress>
    University of Eastern Piedmont, I-15121, Alessandria, Italy
   </cal:orgAddress>
   <cal:group with="o81"/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o81c">
   <foaf:name>
    University of Turin and INFN
   </foaf:name>
   <cal:orgName source="INSPIRE">
    INFN, Turin
   </cal:orgName>
   <cal:orgAddress>
    INFN, I-10125, Turin, Italy
   </cal:orgAddress>
   <cal:group with="o81"/>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o82">
   <foaf:name>
    Uppsala University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Uppsala U.
   </cal:orgName>
   <cal:orgAddress>
    Box 516, SE-75120 Uppsala, Sweden
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o83">
   <foaf:name>
    Wuhan University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Wuhan U.
   </cal:orgName>
   <cal:orgAddress>
    Wuhan 430072, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o84">
   <foaf:name>
    Xi'an Jiaotong University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    No.28 Xianning West Road, Xi'an, Shaanxi 710049, P.R. China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o85">
   <foaf:name>
    Yantai University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Yantai 264005, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o86">
   <foaf:name>
    Yunnan University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Kunming 650500, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o87">
   <foaf:name>
    Zhejiang University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Zhejiang U.
   </cal:orgName>
   <cal:orgAddress>
    Hangzhou 310027, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="o88">
   <foaf:name>
    Zhengzhou University
   </foaf:name>
   <cal:orgName source="INSPIRE">
    Zhengzhou U.
   </cal:orgName>
   <cal:orgAddress>
    Zhengzhou 450001, People's Republic of China
   </cal:orgAddress>
   <cal:orgStatus>
    member
   </cal:orgStatus>
  </foaf:Organization>
  <foaf:Organization id="ob">
   <foaf:name>
    Bogazici University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    34342 Istanbul, Turkey
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oc">
   <foaf:name>
    the Moscow Institute of Physics and Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Moscow 141700, Russia
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="od">
   <foaf:name>
    the Functional Electronics Laboratory, Tomsk State University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Tomsk, 634050, Russia
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oe">
   <foaf:name>
    the Novosibirsk State University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Novosibirsk, 630090, Russia
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="of">
   <foaf:name>
    the NRC "Kurchatov Institute", PNPI
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    188300, Gatchina, Russia
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="og">
   <foaf:name>
    Goethe University Frankfurt
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    60323 Frankfurt am Main, Germany
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oh">
   <foaf:name>
    Key Laboratory for Particle Physics, Astrophysics and Cosmology, Ministry of Education; Shanghai Key Laboratory for Particle Physics and Cosmology; Institute of Nuclear and Particle Physics
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Shanghai 200240, People's Republic of China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oi">
   <foaf:name>
    Key Laboratory of Nuclear Physics and Ion-beam Application (MOE) and Institute of Modern Physics, Fudan University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Shanghai 200443, People's Republic of China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oj">
   <foaf:name>
    State Key Laboratory of Nuclear Physics and Technology, Peking University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Beijing 100871, People's Republic of China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="ok">
   <foaf:name>
    School of Physics and Electronics, Hunan University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Changsha 410082, China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="ol">
   <foaf:name>
    Guangdong Provincial Key Laboratory of Nuclear Science, Institute of Quantum Matter, South China Normal University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Guangzhou 510006, China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="om">
   <foaf:name>
    MOE Frontiers Science Center for Rare Isotopes, Lanzhou University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Lanzhou 730000, People's Republic of China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="on">
   <foaf:name>
    Lanzhou Center for Theoretical Physics, Lanzhou University
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Lanzhou 730000, People's Republic of China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oo">
   <foaf:name>
    Ecole Polytechnique Federale de Lausanne (EPFL)
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    CH-1015 Lausanne, Switzerland
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="op">
   <foaf:name>
    Helmholtz Institute Mainz
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Staudinger Weg 18, D-55099 Mainz, Germany
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="oq">
   <foaf:name>
    Hangzhou Institute for Advanced Study, University of Chinese Academy of Sciences
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Hangzhou 310024, China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="or">
   <foaf:name>
    Applied Nuclear Technology in Geosciences Key Laboratory of Sichuan Province, Chengdu University of Technology
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    Chengdu 610059, People's Republic of China
   </cal:orgAddress>
  </foaf:Organization>
  <foaf:Organization id="os">
   <foaf:name>
    University of Silesia in Katowice, Institute of Physics
   </foaf:name>
   <cal:orgName source="INSPIRE"/>
   <cal:orgAddress>
    75 Pulku Piechoty 1, 41-500 Chorzow, Poland
   </cal:orgAddress>
  </foaf:Organization>
 </cal:organizations>
 <cal:authors>
  <foaf:Person>
   <foaf:name>
    Medina Ablikim
   </foaf:name>
   <foaf:givenName>
    Medina
   </foaf:givenName>
   <foaf:familyName>
    Ablikim
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Ablikim
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ablikim
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00059665
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3935-619X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mikhail N.Achasov
   </foaf:name>
   <foaf:givenName>
    Mikhail N.
   </foaf:givenName>
   <foaf:familyName>
    Achasov
   </foaf:familyName>
   <cal:authorNamePaper>
    M. N. Achasov
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Achasov
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o4"/>
    <cal:authorAffiliation connection="Also at" organizationid="oe"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00426027
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9400-8622
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Patrik Adlarsson
   </foaf:name>
   <foaf:givenName>
    Patrik Adlarsson
   </foaf:givenName>
   <foaf:familyName>
    Adlarson
   </foaf:familyName>
   <cal:authorNamePaper>
    P. Adlarson
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Adlarson
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o82"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6280-3851
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaocong Ai
   </foaf:name>
   <foaf:givenName>
    Xiaocong
   </foaf:givenName>
   <foaf:familyName>
    Ai
   </foaf:familyName>
   <cal:authorNamePaper>
    X. C. Ai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3856-2415
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chandra Sekhar Akondi
   </foaf:name>
   <foaf:givenName>
    Chandra Sekhar
   </foaf:givenName>
   <foaf:familyName>
    Akondi
   </foaf:familyName>
   <cal:authorNamePaper>
    C. S. Akondi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Akondi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31b"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6303-5217
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Riccardo Aliberti
   </foaf:name>
   <foaf:givenName>
    Riccardo
   </foaf:givenName>
   <foaf:familyName>
    Aliberti
   </foaf:familyName>
   <cal:authorNamePaper>
    R. Aliberti
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Aliberti
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3500-4012
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Antonio Amoroso
   </foaf:name>
   <foaf:givenName>
    Antonio
   </foaf:givenName>
   <foaf:familyName>
    Amoroso
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Amoroso
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Amoroso
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447778
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3095-8610
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qi An
   </foaf:name>
   <foaf:givenName>
    Qi
   </foaf:givenName>
   <foaf:familyName>
    An
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. An
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    An
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorStatus>Deceased</cal:authorStatus>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446010
    </cal:authorid>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yihui An
   </foaf:name>
   <foaf:givenName>
    Yihui
   </foaf:givenName>
   <foaf:familyName>
    An
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. An
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    An
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-3419-0849
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yu Bai
   </foaf:name>
   <foaf:givenName>
    Yu
   </foaf:givenName>
   <foaf:familyName>
    Bai
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Bai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o62"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6593-5665
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Olga Bakina
   </foaf:name>
   <foaf:givenName>
    Olga
   </foaf:givenName>
   <foaf:familyName>
    Bakina
   </foaf:familyName>
   <cal:authorNamePaper>
    O. Bakina
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    O.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bakina
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-0719-7461
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao-Ran Bao
   </foaf:name>
   <foaf:givenName>
    Hao-Ran
   </foaf:givenName>
   <foaf:familyName>
    Bao
   </foaf:familyName>
   <cal:authorNamePaper>
    H. R. Bao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-7027-021X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xianlan Bao
   </foaf:name>
   <foaf:givenName>
    Xianlan
   </foaf:givenName>
   <foaf:familyName>
    Bao
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Bao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-3355-8359
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Matteo Barbagiovanni
   </foaf:name>
   <foaf:givenName>
    Matteo
   </foaf:givenName>
   <foaf:familyName>
    Barbagiovanni
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Barbagiovanni
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Barbagiovanni
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-5356-3169
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Varvara Batozskaya
   </foaf:name>
   <foaf:givenName>
    Varvara
   </foaf:givenName>
   <foaf:familyName>
    Batozskaya
   </foaf:familyName>
   <cal:authorNamePaper>
    V. Batozskaya
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    V.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Batozskaya
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o48"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1089-9200
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Begzsuren Khurelbaatar
   </foaf:name>
   <foaf:givenName>
    Khurelbaatar
   </foaf:givenName>
   <foaf:familyName>
    Begzsuren
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Begzsuren
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Begzsuren
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o35"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Niklaus Berger
   </foaf:name>
   <foaf:givenName>
    Niklaus
   </foaf:givenName>
   <foaf:familyName>
    Berger
   </foaf:familyName>
   <cal:authorNamePaper>
    N. Berger
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Berger
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00049561
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9659-8507
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Marcin Berlowski
   </foaf:name>
   <foaf:givenName>
    Marcin
   </foaf:givenName>
   <foaf:familyName>
    Berlowski
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Berlowski
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Berlowski
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o48"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0080-6157
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Monica Bertani
   </foaf:name>
   <foaf:givenName>
    Monica
   </foaf:givenName>
   <foaf:familyName>
    Bertani
   </foaf:familyName>
   <cal:authorNamePaper>
    M. B. Bertani
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bertani
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00316508
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1836-502X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Diego Bettoni
   </foaf:name>
   <foaf:givenName>
    Diego
   </foaf:givenName>
   <foaf:familyName>
    Bettoni
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Bettoni
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bettoni
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00145205
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1042-8791
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fabrizio Bianchi
   </foaf:name>
   <foaf:givenName>
    Fabrizio
   </foaf:givenName>
   <foaf:familyName>
    Bianchi
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Bianchi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bianchi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00066870
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1524-6236
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Edoardo Bianco
   </foaf:name>
   <foaf:givenName>
    Edoardo
   </foaf:givenName>
   <foaf:familyName>
    Bianco
   </foaf:familyName>
   <cal:authorNamePaper>
    E. Bianco
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    E.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bianco
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alberto Bortone
   </foaf:name>
   <foaf:givenName>
    Alberto
   </foaf:givenName>
   <foaf:familyName>
    Bortone
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Bortone
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Bortone
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1577-5004
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Igor Boyko
   </foaf:name>
   <foaf:givenName>
    Igor
   </foaf:givenName>
   <foaf:familyName>
    Boyko
   </foaf:familyName>
   <cal:authorNamePaper>
    I. Boyko
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    I.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Boyko
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00211696
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3355-4662
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Roy Briere
   </foaf:name>
   <foaf:givenName>
    Roy
   </foaf:givenName>
   <foaf:familyName>
    Briere
   </foaf:familyName>
   <cal:authorNamePaper>
    R. A. Briere
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Briere
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o5"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00069238
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5229-1039
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Anja Brueggemann
   </foaf:name>
   <foaf:givenName>
    Anja
   </foaf:givenName>
   <foaf:familyName>
    Brueggemann
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Brueggemann
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Brueggemann
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o75"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-5224-894X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Damiano Cabiati
   </foaf:name>
   <foaf:givenName>
    Damiano
   </foaf:givenName>
   <foaf:familyName>
    Cabiati
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Cabiati
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cabiati
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-3608-7969
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Cai
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Cai
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Cai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446700
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0898-3673
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minghang Cai
   </foaf:name>
   <foaf:givenName>
    Minghang
   </foaf:givenName>
   <foaf:familyName>
    Cai
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Cai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-2953-8629
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiao Cai
   </foaf:name>
   <foaf:givenName>
    Xiao
   </foaf:givenName>
   <foaf:familyName>
    Cai
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Cai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408568
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2244-0392
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alessandro Calcaterra
   </foaf:name>
   <foaf:givenName>
    Alessandro
   </foaf:givenName>
   <foaf:familyName>
    Calcaterra
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Calcaterra
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Calcaterra
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00070588
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2670-4826
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guofu Cao
   </foaf:name>
   <foaf:givenName>
    Guofu
   </foaf:givenName>
   <foaf:familyName>
    Cao
   </foaf:familyName>
   <cal:authorNamePaper>
    G. F. Cao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408722
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3714-3665
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ning Cao
   </foaf:name>
   <foaf:givenName>
    Ning
   </foaf:givenName>
   <foaf:familyName>
    Cao
   </foaf:familyName>
   <cal:authorNamePaper>
    N. Cao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6540-217X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Serkant Ali Cetin
   </foaf:name>
   <foaf:givenName>
    Serkant Ali
   </foaf:givenName>
   <foaf:familyName>
    Cetin
   </foaf:familyName>
   <cal:authorNamePaper>
    S. A. Cetin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cetin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o68a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00186619
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5050-8441
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinyu Chai
   </foaf:name>
   <foaf:givenName>
    Xinyu
   </foaf:givenName>
   <foaf:familyName>
    Chai
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Chai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1919-360X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jinfan Chang
   </foaf:name>
   <foaf:givenName>
    Jinfan
   </foaf:givenName>
   <foaf:familyName>
    Chang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. F. Chang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410244
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3328-3214
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tiantian Chang
   </foaf:name>
   <foaf:givenName>
    Tiantian
   </foaf:givenName>
   <foaf:familyName>
    Chang
   </foaf:familyName>
   <cal:authorNamePaper>
    T. T. Chang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-8361-147X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guorong Che
   </foaf:name>
   <foaf:givenName>
    Guorong
   </foaf:givenName>
   <foaf:familyName>
    Che
   </foaf:familyName>
   <cal:authorNamePaper>
    G. R. Che
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Che
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0158-2746
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuzhi Che
   </foaf:name>
   <foaf:givenName>
    Yuzhi
   </foaf:givenName>
   <foaf:familyName>
    Che
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Z. Che
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Che
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-4382-8736
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chunhui Chen
   </foaf:name>
   <foaf:givenName>
    Chunhui
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    C. H. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o10"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-8029-3240
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chao Chen
   </foaf:name>
   <foaf:givenName>
    Chao
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    Chao Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Chao
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-3090-4148
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gang Chen
   </foaf:name>
   <foaf:givenName>
    Gang
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00072526
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3058-0547
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hesheng Chen
   </foaf:name>
   <foaf:givenName>
    Hesheng
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    H. S. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00072533
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8672-8227
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongyang Chen
   </foaf:name>
   <foaf:givenName>
    Hongyang
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Y. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-2165-7910
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mali Chen
   </foaf:name>
   <foaf:givenName>
    Mali
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    M. L. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446045
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2725-6036
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shenjian Chen
   </foaf:name>
   <foaf:givenName>
    Shenjian
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    S. J. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00072626
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0447-5348
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shaomin Chen
   </foaf:name>
   <foaf:givenName>
    Shaomin
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    S. M. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o67"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2376-8413
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tong Chen
   </foaf:name>
   <foaf:givenName>
    Tong
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-9273-6140
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wang Chen
   </foaf:name>
   <foaf:givenName>
    Wang
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-6999-080X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xurong Chen
   </foaf:name>
   <foaf:givenName>
    Xurong
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    X. R. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8288-3983
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoting Chen
   </foaf:name>
   <foaf:givenName>
    Xiaoting
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    X. T. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3359-110X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinyu Chen
   </foaf:name>
   <foaf:givenName>
    Xinyu
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6210-1825
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuanbo Chen
   </foaf:name>
   <foaf:givenName>
    Yuanbo
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. B. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00388032
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9135-7723
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongqing Chen
   </foaf:name>
   <foaf:givenName>
    Yongqing
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Q. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o16"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-0048-4849
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zikang Chen
   </foaf:name>
   <foaf:givenName>
    Zikang
   </foaf:givenName>
   <foaf:familyName>
    Chen
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. K. Chen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-9690-0673
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jie Cheng
   </foaf:name>
   <foaf:givenName>
    Jie
   </foaf:givenName>
   <foaf:familyName>
    Cheng
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Cheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8250-770X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lina Cheng
   </foaf:name>
   <foaf:givenName>
    Lina
   </foaf:givenName>
   <foaf:familyName>
    Cheng
   </foaf:familyName>
   <cal:authorNamePaper>
    L. N. Cheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-1019-5294
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Sookyung Choi
   </foaf:name>
   <foaf:givenName>
    Sookyung
   </foaf:givenName>
   <foaf:familyName>
    Choi
   </foaf:familyName>
   <cal:authorNamePaper>
    S. K. Choi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Choi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o11"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2747-8277
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiao Chu
   </foaf:name>
   <foaf:givenName>
    Xiao
   </foaf:givenName>
   <foaf:familyName>
    Chu
   </foaf:familyName>
   <cal:authorNamePaper>
    X.  Chu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Chu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3025-1150
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gianluigi Cibinetto
   </foaf:name>
   <foaf:givenName>
    Gianluigi
   </foaf:givenName>
   <foaf:familyName>
    Cibinetto
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Cibinetto
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cibinetto
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00059535
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3491-6231
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fabio Cossio
   </foaf:name>
   <foaf:givenName>
    Fabio
   </foaf:givenName>
   <foaf:familyName>
    Cossio
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Cossio
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cossio
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0454-3144
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jozie Cottee-Meldrum
   </foaf:name>
   <foaf:givenName>
    Jozie
   </foaf:givenName>
   <foaf:familyName>
    Cottee-Meldrum
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Cottee-Meldrum
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Cottee-Meldrum
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o69"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-3900-6905
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongliang Dai
   </foaf:name>
   <foaf:givenName>
    Hongliang
   </foaf:givenName>
   <foaf:familyName>
    Dai
   </foaf:familyName>
   <cal:authorNamePaper>
    H. L. Dai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446291
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1770-3848
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    JianPing Dai
   </foaf:name>
   <foaf:givenName>
    JianPing
   </foaf:givenName>
   <foaf:familyName>
    Dai
   </foaf:familyName>
   <cal:authorNamePaper>
    J. P. Dai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o86"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446075
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4802-4485
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinchen Dai
   </foaf:name>
   <foaf:givenName>
    Xinchen
   </foaf:givenName>
   <foaf:familyName>
    Dai
   </foaf:familyName>
   <cal:authorNamePaper>
    X. C. Dai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o67"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3395-7151
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alaa Dbeyssi
   </foaf:name>
   <foaf:givenName>
    Alaa
   </foaf:givenName>
   <foaf:familyName>
    Dbeyssi
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Dbeyssi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dbeyssi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o19"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00457580
    </cal:authorid>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Remco Emiel de Boer
   </foaf:name>
   <foaf:givenName>
    Remco Emiel
   </foaf:givenName>
   <foaf:familyName>
    de Boer
   </foaf:familyName>
   <cal:authorNamePaper>
    R.  E. de Boer
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R.  E.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    de Boer
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5846-2206
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dmitry  Dedovich
   </foaf:name>
   <foaf:givenName>
    Dmitry
   </foaf:givenName>
   <foaf:familyName>
    Dedovich
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Dedovich
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dedovich
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00213224
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0009-1517-6504
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chuangqi Deng
   </foaf:name>
   <foaf:givenName>
    Chuangqi
   </foaf:givenName>
   <foaf:familyName>
    Deng
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Q. Deng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Deng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-6810-2836
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ziyan Deng
   </foaf:name>
   <foaf:givenName>
    Ziyan
   </foaf:givenName>
   <foaf:familyName>
    Deng
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Deng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Deng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409975
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0440-3870
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Achim Denig
   </foaf:name>
   <foaf:givenName>
    Achim
   </foaf:givenName>
   <foaf:familyName>
    Denig
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Denig
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Denig
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00030080
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7974-5854
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Igor Denisenko
   </foaf:name>
   <foaf:givenName>
    Igor
   </foaf:givenName>
   <foaf:familyName>
    Denisenko
   </foaf:familyName>
   <cal:authorNamePaper>
    I. Denisenko
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    I.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Denisenko
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446087
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4408-1565
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Marco Destefanis
   </foaf:name>
   <foaf:givenName>
    Marco
   </foaf:givenName>
   <foaf:familyName>
    Destefanis
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Destefanis
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Destefanis
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446569
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1997-6751
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Francesca De Mori
   </foaf:name>
   <foaf:givenName>
    Francesca
   </foaf:givenName>
   <foaf:familyName>
    De Mori
   </foaf:familyName>
   <cal:authorNamePaper>
    F. De Mori
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    De Mori
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00378258
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3951-272X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Emma Di Fiore
   </foaf:name>
   <foaf:givenName>
    Emma
   </foaf:givenName>
   <foaf:familyName>
    Di Fiore
   </foaf:familyName>
   <cal:authorNamePaper>
    E. Di Fiore
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    E.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Di Fiore
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31b"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-1978-9072
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoxuan Ding
   </foaf:name>
   <foaf:givenName>
    Xiaoxuan
   </foaf:givenName>
   <foaf:familyName>
    Ding
   </foaf:familyName>
   <cal:authorNamePaper>
    X. X. Ding
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ding
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2024-4087
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yong Ding
   </foaf:name>
   <foaf:givenName>
    Yong
   </foaf:givenName>
   <foaf:familyName>
    Ding
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Ding
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ding
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o44"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446751
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0004-6383-6929
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuxin Ding
   </foaf:name>
   <foaf:givenName>
    Yuxin
   </foaf:givenName>
   <foaf:familyName>
    Ding
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. X. Ding
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ding
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o32"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-9984-266X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yi Ding
   </foaf:name>
   <foaf:givenName>
    Yi
   </foaf:givenName>
   <foaf:familyName>
    Ding
   </foaf:familyName>
   <cal:authorNamePaper>
    Yi. Ding
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yi.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ding
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6838-7916
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jing Dong
   </foaf:name>
   <foaf:givenName>
    Jing
   </foaf:givenName>
   <foaf:familyName>
    Dong
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Dong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446779
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5761-0158
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liaoyuan Dong
   </foaf:name>
   <foaf:givenName>
    Liaoyuan
   </foaf:givenName>
   <foaf:familyName>
    Dong
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Y. Dong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00145241
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4773-5050
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mingyi Dong
   </foaf:name>
   <foaf:givenName>
    Mingyi
   </foaf:givenName>
   <foaf:familyName>
    Dong
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Y. Dong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446308
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4359-3091
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiang Dong
   </foaf:name>
   <foaf:givenName>
    Xiang
   </foaf:givenName>
   <foaf:familyName>
    Dong
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Dong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Dong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-3851-2674
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mengchuan Du
   </foaf:name>
   <foaf:givenName>
    Mengchuan
   </foaf:givenName>
   <foaf:familyName>
    Du
   </foaf:familyName>
   <cal:authorNamePaper>
    M. C. Du
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Du
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6975-2428
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuxian Du
   </foaf:name>
   <foaf:givenName>
    Shuxian
   </foaf:givenName>
   <foaf:familyName>
    Du
   </foaf:familyName>
   <cal:authorNamePaper>
    S. X. Du
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Du
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00387894
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0002-4693-5429
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shaoxu Du
   </foaf:name>
   <foaf:givenName>
    Shaoxu
   </foaf:givenName>
   <foaf:familyName>
    Du
   </foaf:familyName>
   <cal:authorNamePaper>
    Shaoxu Du
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Shaoxu
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Du
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-5682-0414
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaolong Du
   </foaf:name>
   <foaf:givenName>
    Xiaolong
   </foaf:givenName>
   <foaf:familyName>
    Du
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Du
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Du
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-4202-2539
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yiqi Du
   </foaf:name>
   <foaf:givenName>
    Yiqi
   </foaf:givenName>
   <foaf:familyName>
    Du
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Q. Du
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Du
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-2521-6700
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yaoyu Duan
   </foaf:name>
   <foaf:givenName>
    Yaoyu
   </foaf:givenName>
   <foaf:familyName>
    Duan
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Y. Duan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Duan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-2164-7089
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zonghuan Duan
   </foaf:name>
   <foaf:givenName>
    Zonghuan
   </foaf:givenName>
   <foaf:familyName>
    Duan
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Duan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Duan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-2501-9851
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Prokhor Egorov
   </foaf:name>
   <foaf:givenName>
    Prokhor
   </foaf:givenName>
   <foaf:familyName>
    Egorov
   </foaf:familyName>
   <cal:authorNamePaper>
    P. Egorov
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Egorov
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
    <cal:authorAffiliation connection="Also at" organizationid="oc"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-4804-3811
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gaofeng Fan
   </foaf:name>
   <foaf:givenName>
    Gaofeng
   </foaf:givenName>
   <foaf:familyName>
    Fan
   </foaf:familyName>
   <cal:authorNamePaper>
    G. F. Fan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-1445-4832
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junjie Fan
   </foaf:name>
   <foaf:givenName>
    Junjie
   </foaf:givenName>
   <foaf:familyName>
    Fan
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Fan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-5248-9748
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuhan Fan
   </foaf:name>
   <foaf:givenName>
    Yuhan
   </foaf:givenName>
   <foaf:familyName>
    Fan
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Fan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4437-3742
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jian Fang
   </foaf:name>
   <foaf:givenName>
    Jian
   </foaf:givenName>
   <foaf:familyName>
    Fang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Fang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409948
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9906-296X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jin Fang
   </foaf:name>
   <foaf:givenName>
    Jin
   </foaf:givenName>
   <foaf:familyName>
    Fang
   </foaf:familyName>
   <cal:authorNamePaper>
    Jin Fang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Jin
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-1724-4764
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuangshi Fang
   </foaf:name>
   <foaf:givenName>
    Shuangshi
   </foaf:givenName>
   <foaf:familyName>
    Fang
   </foaf:familyName>
   <cal:authorNamePaper>
    S. S. Fang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00172607
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5731-4113
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenxing Fang
   </foaf:name>
   <foaf:givenName>
    Wenxing
   </foaf:givenName>
   <foaf:familyName>
    Fang
   </foaf:familyName>
   <cal:authorNamePaper>
    W. X. Fang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5247-3833
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yaquan Fang
   </foaf:name>
   <foaf:givenName>
    Yaquan
   </foaf:givenName>
   <foaf:familyName>
    Fang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Q. Fang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorStatus>Deceased</cal:authorStatus>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8630-6585
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Luciano Fava
   </foaf:name>
   <foaf:givenName>
    Luciano
   </foaf:givenName>
   <foaf:familyName>
    Fava
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Fava
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fava
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81b"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446804
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3650-5778
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Florian Feldbauer
   </foaf:name>
   <foaf:givenName>
    Florian
   </foaf:givenName>
   <foaf:familyName>
    Feldbauer
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Feldbauer
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Feldbauer
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446690
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0002-4244-0541
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Giulietto Felici
   </foaf:name>
   <foaf:givenName>
    Giulietto
   </foaf:givenName>
   <foaf:familyName>
    Felici
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Felici
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Felici
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00258427
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8783-6115
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Changqing Feng
   </foaf:name>
   <foaf:givenName>
    Changqing
   </foaf:givenName>
   <foaf:familyName>
    Feng
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Q. Feng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Feng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446090
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7859-7896
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junhua Feng
   </foaf:name>
   <foaf:givenName>
    Junhua
   </foaf:givenName>
   <foaf:familyName>
    Feng
   </foaf:familyName>
   <cal:authorNamePaper>
    J. H. Feng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Feng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o16"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-0732-4166
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lin Feng
   </foaf:name>
   <foaf:givenName>
    Lin
   </foaf:givenName>
   <foaf:familyName>
    Feng
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Feng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Feng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-1768-7755
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qianxi Feng
   </foaf:name>
   <foaf:givenName>
    Qianxi
   </foaf:givenName>
   <foaf:familyName>
    Feng
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. X. Feng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Feng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-9769-0711
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yutong Feng
   </foaf:name>
   <foaf:givenName>
    Yutong
   </foaf:givenName>
   <foaf:familyName>
    Feng
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. T. Feng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Feng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-6207-7804
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Miriam Fritsch
   </foaf:name>
   <foaf:givenName>
    Miriam
   </foaf:givenName>
   <foaf:familyName>
    Fritsch
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Fritsch
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fritsch
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6463-8295
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chengdong Fu
   </foaf:name>
   <foaf:givenName>
    Chengdong
   </foaf:givenName>
   <foaf:familyName>
    Fu
   </foaf:familyName>
   <cal:authorNamePaper>
    C. D. Fu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409932
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1155-6819
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jin-Lin Fu
   </foaf:name>
   <foaf:givenName>
    Jin-Lin
   </foaf:givenName>
   <foaf:familyName>
    Fu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. L. Fu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3177-2700
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yiwei Fu
   </foaf:name>
   <foaf:givenName>
    Yiwei
   </foaf:givenName>
   <foaf:familyName>
    Fu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. W. Fu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Fu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-4626-2505
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Han Gao
   </foaf:name>
   <foaf:givenName>
    Han
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6025-6193
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xu Gao
   </foaf:name>
   <foaf:givenName>
    Xu
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    Xu Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Xu
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-2271-6987
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yang Gao
   </foaf:name>
   <foaf:givenName>
    Yang
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5047-4162
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuanning Gao
   </foaf:name>
   <foaf:givenName>
    Yuanning
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. N. Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00257210
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1484-0943
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yangyang Gao
   </foaf:name>
   <foaf:givenName>
    Yangyang
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Y. Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o32"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-5977-9274
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yunong Gao
   </foaf:name>
   <foaf:givenName>
    Yunong
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    Yunong Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yunong
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-7033-0889
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhi Gao
   </foaf:name>
   <foaf:givenName>
    Zhi
   </foaf:givenName>
   <foaf:familyName>
    Gao
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Gao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-0493-0666
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Sara Garbolino
   </foaf:name>
   <foaf:givenName>
    Sara
   </foaf:givenName>
   <foaf:familyName>
    Garbolino
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Garbolino
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Garbolino
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5604-1395
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Isabella Garzia
   </foaf:name>
   <foaf:givenName>
    Isabella
   </foaf:givenName>
   <foaf:familyName>
    Garzia
   </foaf:familyName>
   <cal:authorNamePaper>
    I. Garzia
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    I.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Garzia
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31b"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00264053
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0412-4161
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ling Ge
   </foaf:name>
   <foaf:givenName>
    Ling
   </foaf:givenName>
   <foaf:familyName>
    Ge
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Ge
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ge
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o62"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-6992-7328
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Panting Ge
   </foaf:name>
   <foaf:givenName>
    Panting
   </foaf:givenName>
   <foaf:familyName>
    Ge
   </foaf:familyName>
   <cal:authorNamePaper>
    P. T. Ge
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ge
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7803-6351
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhenwu Ge
   </foaf:name>
   <foaf:givenName>
    Zhenwu
   </foaf:givenName>
   <foaf:familyName>
    Ge
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. W. Ge
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ge
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-9170-0091
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cong Geng
   </foaf:name>
   <foaf:givenName>
    Cong
   </foaf:givenName>
   <foaf:familyName>
    Geng
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Geng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Geng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6014-8419
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Evelina Mihova Gersabeck
   </foaf:name>
   <foaf:givenName>
    Evelina Mihova
   </foaf:givenName>
   <foaf:familyName>
    Gersabeck
   </foaf:familyName>
   <cal:authorNamePaper>
    E. M. Gersabeck
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    E. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gersabeck
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o74"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2860-6528
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alexander Gilman
   </foaf:name>
   <foaf:givenName>
    Alexander
   </foaf:givenName>
   <foaf:familyName>
    Gilman
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Gilman
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gilman
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5934-7541
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Klaus Goetzen
   </foaf:name>
   <foaf:givenName>
    Klaus
   </foaf:givenName>
   <foaf:familyName>
    Goetzen
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Goetzen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Goetzen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o13"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00043099
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0782-3806
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jan Gollub
   </foaf:name>
   <foaf:givenName>
    Jan
   </foaf:givenName>
   <foaf:familyName>
    Gollub
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Gollub
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gollub
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-8569-0016
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiabao Gong
   </foaf:name>
   <foaf:givenName>
    Jiabao
   </foaf:givenName>
   <foaf:familyName>
    Gong
   </foaf:familyName>
   <cal:authorNamePaper>
    J. B. Gong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-9232-5456
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiading Gong
   </foaf:name>
   <foaf:givenName>
    Jiading
   </foaf:givenName>
   <foaf:familyName>
    Gong
   </foaf:familyName>
   <cal:authorNamePaper>
    J. D. Gong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-1463-168X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Li Gong
   </foaf:name>
   <foaf:givenName>
    Li
   </foaf:givenName>
   <foaf:familyName>
    Gong
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Gong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o44"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00454755
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7265-3831
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenxuan Gong
   </foaf:name>
   <foaf:givenName>
    Wenxuan
   </foaf:givenName>
   <foaf:familyName>
    Gong
   </foaf:familyName>
   <cal:authorNamePaper>
    W. X. Gong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410177
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1557-4379
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wolfgang Gradl
   </foaf:name>
   <foaf:givenName>
    Wolfgang
   </foaf:givenName>
   <foaf:familyName>
    Gradl
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Gradl
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gradl
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00060008
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9974-8320
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Stefano Gramigna
   </foaf:name>
   <foaf:givenName>
    Stefano
   </foaf:givenName>
   <foaf:familyName>
    Gramigna
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Gramigna
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gramigna
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31b"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-9500-8192
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Michela Greco
   </foaf:name>
   <foaf:givenName>
    Michela
   </foaf:givenName>
   <foaf:familyName>
    Greco
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Greco
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Greco
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00204382
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7299-7829
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mengdong Gu
   </foaf:name>
   <foaf:givenName>
    Mengdong
   </foaf:givenName>
   <foaf:familyName>
    Gu
   </foaf:familyName>
   <cal:authorNamePaper>
    M. D. Gu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o55"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-8773-366X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minhao Gu
   </foaf:name>
   <foaf:givenName>
    Minhao
   </foaf:givenName>
   <foaf:familyName>
    Gu
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Gu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408466
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1823-9496
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chunyi Guan
   </foaf:name>
   <foaf:givenName>
    Chunyi
   </foaf:givenName>
   <foaf:familyName>
    Guan
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Y. Guan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-7179-1298
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Aiqiang Guo
   </foaf:name>
   <foaf:givenName>
    Aiqiang
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Q. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2430-7512
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Guo
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-8891-7252
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianing Guo
   </foaf:name>
   <foaf:givenName>
    Jianing
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    J. N. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-4905-2126
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Libo Guo
   </foaf:name>
   <foaf:givenName>
    Libo
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    L. B. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446832
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1282-5136
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mengjiao Guo
   </foaf:name>
   <foaf:givenName>
    Mengjiao
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    M. J. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-3374-1217
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Rupan Guo
   </foaf:name>
   <foaf:givenName>
    Rupan
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    R. P. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o53"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00459524
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3785-2859
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xu Guo
   </foaf:name>
   <foaf:givenName>
    Xu
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-2363-6880
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuping Guo
   </foaf:name>
   <foaf:givenName>
    Yuping
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2185-9714
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhen Guo
   </foaf:name>
   <foaf:givenName>
    Zhen
   </foaf:givenName>
   <foaf:familyName>
    Guo
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Guo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-4663-5230
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alexey Guskov
   </foaf:name>
   <foaf:givenName>
    Alexey
   </foaf:givenName>
   <foaf:familyName>
    Guskov
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Guskov
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Guskov
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
    <cal:authorAffiliation connection="Also at" organizationid="oc"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8532-1900
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jonathan Gutierrez
   </foaf:name>
   <foaf:givenName>
    Jonathan
   </foaf:givenName>
   <foaf:familyName>
    Gutierrez
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Gutierrez
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Gutierrez
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o29"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-6774-6949
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingyi Han
   </foaf:name>
   <foaf:givenName>
    Jingyi
   </foaf:givenName>
   <foaf:familyName>
    Han
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Y. Han
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Han
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1008-0943
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tingting Han
   </foaf:name>
   <foaf:givenName>
    Tingting
   </foaf:givenName>
   <foaf:familyName>
    Han
   </foaf:familyName>
   <cal:authorNamePaper>
    T. T. Han
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Han
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6487-0281
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xu Han
   </foaf:name>
   <foaf:givenName>
    Xu
   </foaf:givenName>
   <foaf:familyName>
    Han
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Han
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Han
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2373-7784
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Frederike Hanisch
   </foaf:name>
   <foaf:givenName>
    Frederike
   </foaf:givenName>
   <foaf:familyName>
    Hanisch
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Hanisch
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hanisch
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-3770-1655
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kedi Hao
   </foaf:name>
   <foaf:givenName>
    Kedi
   </foaf:givenName>
   <foaf:familyName>
    Hao
   </foaf:familyName>
   <cal:authorNamePaper>
    K. D. Hao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-1855-9725
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiqing Hao
   </foaf:name>
   <foaf:givenName>
    Xiqing
   </foaf:givenName>
   <foaf:familyName>
    Hao
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Q. Hao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409758
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1736-1235
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Frederick A. Harris
   </foaf:name>
   <foaf:givenName>
    Frederick A.
   </foaf:givenName>
   <foaf:familyName>
    Harris
   </foaf:familyName>
   <cal:authorNamePaper>
    F. A. Harris
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Harris
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o71"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00276120
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0661-9301
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chengzhi He
   </foaf:name>
   <foaf:givenName>
    Chengzhi
   </foaf:givenName>
   <foaf:familyName>
    He
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Z. He
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    He
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1500-3629
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kaikai He
   </foaf:name>
   <foaf:givenName>
    Kaikai
   </foaf:givenName>
   <foaf:familyName>
    He
   </foaf:familyName>
   <cal:authorNamePaper>
    K. K. He
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    He
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o17"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2824-988X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kanglin He
   </foaf:name>
   <foaf:givenName>
    Kanglin
   </foaf:givenName>
   <foaf:familyName>
    He
   </foaf:familyName>
   <cal:authorNamePaper>
    K. L. He
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    He
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00204759
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8930-4825
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fritz-Herbert Heinsius
   </foaf:name>
   <foaf:givenName>
    Fritz-Herbert
   </foaf:givenName>
   <foaf:familyName>
    Heinsius
   </foaf:familyName>
   <cal:authorNamePaper>
    F. H. Heinsius
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Heinsius
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00089523
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9545-5117
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Christopher Heinz
   </foaf:name>
   <foaf:givenName>
    Christopher
   </foaf:givenName>
   <foaf:familyName>
    Heinz
   </foaf:familyName>
   <cal:authorNamePaper>
    C. H. Heinz
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Heinz
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-2654-3034
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuekun Heng
   </foaf:name>
   <foaf:givenName>
    Yuekun
   </foaf:givenName>
   <foaf:familyName>
    Heng
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. K. Heng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Heng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409811
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8483-690X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Christoph Herold
   </foaf:name>
   <foaf:givenName>
    Christoph
   </foaf:givenName>
   <foaf:familyName>
    Herold
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Herold
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Herold
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o66"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0315-6823
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Pengcheng Hong
   </foaf:name>
   <foaf:givenName>
    Pengcheng
   </foaf:givenName>
   <foaf:familyName>
    Hong
   </foaf:familyName>
   <cal:authorNamePaper>
    P. C. Hong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4827-0301
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guoyi Hou
   </foaf:name>
   <foaf:givenName>
    Guoyi
   </foaf:givenName>
   <foaf:familyName>
    Hou
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Y. Hou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-0413-3825
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiantao Hou
   </foaf:name>
   <foaf:givenName>
    Xiantao
   </foaf:givenName>
   <foaf:familyName>
    Hou
   </foaf:familyName>
   <cal:authorNamePaper>
    X. T. Hou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-0470-2102
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yingrui Hou
   </foaf:name>
   <foaf:givenName>
    Yingrui
   </foaf:givenName>
   <foaf:familyName>
    Hou
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. R. Hou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6454-278X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhilong Hou
   </foaf:name>
   <foaf:givenName>
    Zhilong
   </foaf:givenName>
   <foaf:familyName>
    Hou
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. L. Hou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408821
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7144-2234
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haiming Hu
   </foaf:name>
   <foaf:givenName>
    Haiming
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    H. M. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00388126
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9958-379X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jifeng Hu
   </foaf:name>
   <foaf:givenName>
    Jifeng
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. F. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o61"/>
    <cal:authorAffiliation connection="Also at" organizationid="ol"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8227-4544
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qipeng Hu
   </foaf:name>
   <foaf:givenName>
    Qipeng
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. P. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9705-7518
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shengliang Hu
   </foaf:name>
   <foaf:givenName>
    Shengliang
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    S. L. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4340-077X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tao Hu
   </foaf:name>
   <foaf:givenName>
    Tao
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00374829
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1620-983X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yu Hu
   </foaf:name>
   <foaf:givenName>
    Yu
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00449383
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2033-381X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuxuan Hu
   </foaf:name>
   <foaf:givenName>
    Yuxuan
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. X. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-9349-0813
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhongmin Hu
   </foaf:name>
   <foaf:givenName>
    Zhongmin
   </foaf:givenName>
   <foaf:familyName>
    Hu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. M. Hu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-4432-4492
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guangshun Huang
   </foaf:name>
   <foaf:givenName>
    Guangshun
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    G. S. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00226675
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7510-3181
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kaixuan Huang
   </foaf:name>
   <foaf:givenName>
    Kaixuan
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    K. X. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4459-3234
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Linqin Huang
   </foaf:name>
   <foaf:givenName>
    Linqin
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Q. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7517-6084
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Pan Huang
   </foaf:name>
   <foaf:givenName>
    Pan
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    P. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-5394-2541
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xingtao Huang
   </foaf:name>
   <foaf:givenName>
    Xingtao
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. T. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00319779
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9455-1967
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yanping Huang
   </foaf:name>
   <foaf:givenName>
    Yanping
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5972-2855
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongsheng Huang
   </foaf:name>
   <foaf:givenName>
    Yongsheng
   </foaf:givenName>
   <foaf:familyName>
    Huang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. S. Huang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Huang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5188-6719
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Talab Hussain
   </foaf:name>
   <foaf:givenName>
    Talab
   </foaf:givenName>
   <foaf:familyName>
    Hussain
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Hussain
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Hussain
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o80"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446120
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5641-1787
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Nils Hüsken
   </foaf:name>
   <foaf:givenName>
    Nils Hüsken
   </foaf:givenName>
   <foaf:familyName>
    H\"usken
   </foaf:familyName>
   <cal:authorNamePaper>
    N. H\"usken
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    H\"usken
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8971-9836
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Nikolai in der Wiesche
   </foaf:name>
   <foaf:givenName>
    Nikolai
   </foaf:givenName>
   <foaf:familyName>
    in der Wiesche
   </foaf:familyName>
   <cal:authorNamePaper>
    N. in der Wiesche
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    in der Wiesche
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o75"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2605-820X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Joshua Jackson
   </foaf:name>
   <foaf:givenName>
    Joshua
   </foaf:givenName>
   <foaf:familyName>
    Jackson
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Jackson
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jackson
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o29"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-0959-3045
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Quan Ji
   </foaf:name>
   <foaf:givenName>
    Quan
   </foaf:givenName>
   <foaf:familyName>
    Ji
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Ji
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ji
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408908
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4391-4390
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qingping Ji
   </foaf:name>
   <foaf:givenName>
    Qingping
   </foaf:givenName>
   <foaf:familyName>
    Ji
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. P. Ji
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ji
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446311
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2963-2565
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wang Ji
   </foaf:name>
   <foaf:givenName>
    Wang
   </foaf:givenName>
   <foaf:familyName>
    Ji
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Ji
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ji
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-5704-4431
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaobin Ji
   </foaf:name>
   <foaf:givenName>
    Xiaobin
   </foaf:givenName>
   <foaf:familyName>
    Ji
   </foaf:familyName>
   <cal:authorNamePaper>
    X. B. Ji
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ji
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00396733
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6337-5040
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaolu Ji
   </foaf:name>
   <foaf:givenName>
    Xiaolu
   </foaf:givenName>
   <foaf:familyName>
    Ji
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Ji
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ji
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00394069
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1913-1997
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuyao Ji
   </foaf:name>
   <foaf:givenName>
    Yuyao
   </foaf:givenName>
   <foaf:familyName>
    Ji
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Y. Ji
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ji
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9782-1504
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lekang Jia
   </foaf:name>
   <foaf:givenName>
    Lekang
   </foaf:givenName>
   <foaf:familyName>
    Jia
   </foaf:familyName>
   <cal:authorNamePaper>
    L. K. Jia
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jia
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-4671-4239
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoqian Jia
   </foaf:name>
   <foaf:givenName>
    Xiaoqian
   </foaf:givenName>
   <foaf:familyName>
    Jia
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Q. Jia
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jia
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3348-2894
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Di Jiang
   </foaf:name>
   <foaf:givenName>
    Di
   </foaf:givenName>
   <foaf:familyName>
    Jiang
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Jiang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-1865-6650
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Houbing Jiang
   </foaf:name>
   <foaf:givenName>
    Houbing
   </foaf:givenName>
   <foaf:familyName>
    Jiang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. B. Jiang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1415-6332
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Sijing Jiang
   </foaf:name>
   <foaf:givenName>
    Sijing
   </foaf:givenName>
   <foaf:familyName>
    Jiang
   </foaf:familyName>
   <cal:authorNamePaper>
    S. J. Jiang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o10"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-8448-1531
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoshan Jiang
   </foaf:name>
   <foaf:givenName>
    Xiaoshan
   </foaf:givenName>
   <foaf:familyName>
    Jiang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. S. Jiang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409782
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5685-4249
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yi Jiang
   </foaf:name>
   <foaf:givenName>
    Yi
   </foaf:givenName>
   <foaf:familyName>
    Jiang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Jiang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8964-5109
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianbin Jiao
   </foaf:name>
   <foaf:givenName>
    Jianbin
   </foaf:givenName>
   <foaf:familyName>
    Jiao
   </foaf:familyName>
   <cal:authorNamePaper>
    J. B. Jiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446130
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1940-7316
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junkun Jiao
   </foaf:name>
   <foaf:givenName>
    Junkun
   </foaf:givenName>
   <foaf:familyName>
    Jiao
   </foaf:familyName>
   <cal:authorNamePaper>
    J. K. Jiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3115-0837
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zheng Jiao
   </foaf:name>
   <foaf:givenName>
    Zheng
   </foaf:givenName>
   <foaf:familyName>
    Jiao
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Jiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o25"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446144
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0009-6288-7042
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liangchenglong Jin
   </foaf:name>
   <foaf:givenName>
    Liangchenglong
   </foaf:givenName>
   <foaf:familyName>
    Jin
   </foaf:familyName>
   <cal:authorNamePaper>
    L. C. L. Jin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. C. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-4413-3729
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shan Jin
   </foaf:name>
   <foaf:givenName>
    Shan
   </foaf:givenName>
   <foaf:familyName>
    Jin
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Jin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00216225
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5076-7803
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yi Jin
   </foaf:name>
   <foaf:givenName>
    Yi
   </foaf:givenName>
   <foaf:familyName>
    Jin
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Jin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o72"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-7067-8752
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Maoqiang Jing
   </foaf:name>
   <foaf:givenName>
    Maoqiang
   </foaf:givenName>
   <foaf:familyName>
    Jing
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Q. Jing
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jing
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3769-0431
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xin-Mei Jing
   </foaf:name>
   <foaf:givenName>
    Xin-Mei
   </foaf:givenName>
   <foaf:familyName>
    Jing
   </foaf:familyName>
   <cal:authorNamePaper>
    X. M. Jing
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Jing
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-2778-9978
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tord Johansson
   </foaf:name>
   <foaf:givenName>
    Tord
   </foaf:givenName>
   <foaf:familyName>
    Johansson
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Johansson
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Johansson
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o82"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00093582
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6945-716X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Sonia Kabana
   </foaf:name>
   <foaf:givenName>
    Sonia
   </foaf:givenName>
   <foaf:familyName>
    Kabana
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Kabana
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kabana
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o36"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0568-5750
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaolin Kang
   </foaf:name>
   <foaf:givenName>
    Xiaolin
   </foaf:givenName>
   <foaf:familyName>
    Kang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Kang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o10"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446939
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7809-6389
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoshen Kang
   </foaf:name>
   <foaf:givenName>
    Xiaoshen
   </foaf:givenName>
   <foaf:familyName>
    Kang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. S. Kang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o44"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446941
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7293-7116
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bai-Cian Ke
   </foaf:name>
   <foaf:givenName>
    Bai-Cian
   </foaf:givenName>
   <foaf:familyName>
    Ke
   </foaf:familyName>
   <cal:authorNamePaper>
    B. C. Ke
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ke
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446953
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0397-1315
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Vladimir Khachatryan
   </foaf:name>
   <foaf:givenName>
    Vladimir
   </foaf:givenName>
   <foaf:familyName>
    Khachatryan
   </foaf:familyName>
   <cal:authorNamePaper>
    V. Khachatryan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    V.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Khachatryan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o29"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2567-2930
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alfons Khoukaz
   </foaf:name>
   <foaf:givenName>
    Alfons
   </foaf:givenName>
   <foaf:familyName>
    Khoukaz
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Khoukaz
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Khoukaz
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o75"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7108-895X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Onur Bugra Kolcu
   </foaf:name>
   <foaf:givenName>
    Onur Bugra
   </foaf:givenName>
   <foaf:familyName>
    Kolcu
   </foaf:familyName>
   <cal:authorNamePaper>
    O. B. Kolcu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    O. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kolcu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o68a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446977
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9177-1286
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bertram Kopf
   </foaf:name>
   <foaf:givenName>
    Bertram
   </foaf:givenName>
   <foaf:familyName>
    Kopf
   </foaf:familyName>
   <cal:authorNamePaper>
    B. Kopf
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kopf
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447750
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3103-2609
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lois Kröger
   </foaf:name>
   <foaf:givenName>
    Lois Kröger
   </foaf:givenName>
   <foaf:familyName>
    Kr\"oger
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Kr\"oger
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kr\"oger
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o75"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-1656-4877
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lisa Krümmel
   </foaf:name>
   <foaf:givenName>
    Lisa Krümmel
   </foaf:givenName>
   <foaf:familyName>
    Kr\"ummel
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Kr\"ummel
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kr\"ummel
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yangyang Kuang
   </foaf:name>
   <foaf:givenName>
    Yangyang
   </foaf:givenName>
   <foaf:familyName>
    Kuang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Y. Kuang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kuang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6659-1788
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Meike Kuessner
   </foaf:name>
   <foaf:givenName>
    Meike
   </foaf:givenName>
   <foaf:familyName>
    Kuessner
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Kuessner
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kuessner
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0028-0490
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xian Kui
   </foaf:name>
   <foaf:givenName>
    Xian
   </foaf:givenName>
   <foaf:familyName>
    Kui
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Kui
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kui
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-4654-2088
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Neeraj Kumar
   </foaf:name>
   <foaf:givenName>
    Neeraj
   </foaf:givenName>
   <foaf:familyName>
    Kumar
   </foaf:familyName>
   <cal:authorNamePaper>
    N.  Kumar
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kumar
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o28"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-7845-2768
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Andrzej Kupsc
   </foaf:name>
   <foaf:givenName>
    Andrzej
   </foaf:givenName>
   <foaf:familyName>
    Kupsc
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Kupsc
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Kupsc
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o48"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o82"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446160
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4937-2270
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wolfgang Kuehn
   </foaf:name>
   <foaf:givenName>
    Wolfgang Kuehn
   </foaf:givenName>
   <foaf:familyName>
    K\"uhn
   </foaf:familyName>
   <cal:authorNamePaper>
    W. K\"uhn
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    K\"uhn
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o41"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00175151
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-6018-9878
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qiang Lan
   </foaf:name>
   <foaf:givenName>
    Qiang
   </foaf:givenName>
   <foaf:familyName>
    Lan
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Lan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-3215-4652
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenning Lan
   </foaf:name>
   <foaf:givenName>
    Wenning
   </foaf:givenName>
   <foaf:familyName>
    Lan
   </foaf:familyName>
   <cal:authorNamePaper>
    W. N. Lan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6607-772X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tiantian Lei
   </foaf:name>
   <foaf:givenName>
    Tiantian
   </foaf:givenName>
   <foaf:familyName>
    Lei
   </foaf:familyName>
   <cal:authorNamePaper>
    T. T. Lei
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lei
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-9880-7454
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Max Lellmann
   </foaf:name>
   <foaf:givenName>
    Max
   </foaf:givenName>
   <foaf:familyName>
    Lellmann
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Lellmann
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lellmann
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2154-9292
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Thomas Lenz
   </foaf:name>
   <foaf:givenName>
    Thomas
   </foaf:givenName>
   <foaf:familyName>
    Lenz
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Lenz
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lenz
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-9751-1971
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cui Li
   </foaf:name>
   <foaf:givenName>
    Cui
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o51"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446990
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5827-5774
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chunhua Li
   </foaf:name>
   <foaf:givenName>
    Chunhua
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    C. H. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3240-4523
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chunkai Li
   </foaf:name>
   <foaf:givenName>
    Chunkai
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    C. K. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-8974-8340
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chunkai Li
   </foaf:name>
   <foaf:givenName>
    Chunkai
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Chunkai Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Chunkai
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o21"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-8904-6014
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cong Li
   </foaf:name>
   <foaf:givenName>
    Cong
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Cong Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Cong
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-8620-6118
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Demin Li
   </foaf:name>
   <foaf:givenName>
    Demin
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    D. M. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00436791
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7632-3402
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fei Li
   </foaf:name>
   <foaf:givenName>
    Fei
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447641
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7427-0730
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gang Li
   </foaf:name>
   <foaf:givenName>
    Gang
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00240095
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2207-8832
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haibo Li
   </foaf:name>
   <foaf:givenName>
    Haibo
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    H. B. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00101560
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6940-8093
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Huijing Li
   </foaf:name>
   <foaf:givenName>
    Huijing
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    H. J. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-9275-4739
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    HaoLin Li
   </foaf:name>
   <foaf:givenName>
    Haon
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    H. L. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-3866-283X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hengne Li
   </foaf:name>
   <foaf:givenName>
    Hengne
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    H. N. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o61"/>
    <cal:authorAffiliation connection="Also at" organizationid="ol"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2366-9554
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haopeng Li
   </foaf:name>
   <foaf:givenName>
    Haopeng
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    H. P.  Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-5604-8247
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hui Li
   </foaf:name>
   <foaf:givenName>
    Hui
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Hui Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Hui
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-4455-2562
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianing Li
   </foaf:name>
   <foaf:givenName>
    Jianing
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    J. N. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o32"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-8610-1599
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingshu Li
   </foaf:name>
   <foaf:givenName>
    Jingshu
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    J. S. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1781-4863
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingwen Li
   </foaf:name>
   <foaf:givenName>
    Jingwen
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    J. W. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00750226
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6158-6573
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ke Li
   </foaf:name>
   <foaf:givenName>
    Ke
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447015
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2545-0329
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kailu Li
   </foaf:name>
   <foaf:givenName>
    Kailu
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    K. L. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2120-4845
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Linjian Li
   </foaf:name>
   <foaf:givenName>
    njian
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    L. J. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-4636-9487
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lei Li
   </foaf:name>
   <foaf:givenName>
    Lei
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Lei Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Lei
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o52"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00358161
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8282-932X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minghao Li
   </foaf:name>
   <foaf:givenName>
    Minghao
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-3701-8874
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mingrun Li
   </foaf:name>
   <foaf:givenName>
    Mingrun
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    M. R. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-6378-5410
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mengting Li
   </foaf:name>
   <foaf:givenName>
    Mengting
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    M. T. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-9555-3099
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Pei-Lian Li
   </foaf:name>
   <foaf:givenName>
    Pei-an
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    P. L. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2740-9765
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Pei-Rong Li
   </foaf:name>
   <foaf:givenName>
    Pei-Rong
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    P. R. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00450012
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1603-3646
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qiming Li
   </foaf:name>
   <foaf:givenName>
    Qiming
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. M. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-9425-2678
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qixin Li
   </foaf:name>
   <foaf:givenName>
    Qixin
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. X. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8520-279X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ran Li
   </foaf:name>
   <foaf:givenName>
    Ran
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    R. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o18"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-2684-0751
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuo Li
   </foaf:name>
   <foaf:givenName>
    Shuo
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-4518-1490
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Suxian Li
   </foaf:name>
   <foaf:givenName>
    Suxian
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    S. X. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4669-1495
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuyu Li
   </foaf:name>
   <foaf:givenName>
    Shuyu
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Y. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-2358-8498
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shanshan Li
   </foaf:name>
   <foaf:givenName>
    Shanshan
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Shanshan Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Shanshan
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o27"/>
    <cal:authorAffiliation connection="Also at" organizationid="ok"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-1459-1282
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Teng Li
   </foaf:name>
   <foaf:givenName>
    Teng
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    T.  Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447037
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4208-5167
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tianyou Li
   </foaf:name>
   <foaf:givenName>
    Tianyou
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Y. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-2481-1163
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Weidong Li
   </foaf:name>
   <foaf:givenName>
    Weidong
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    W. D. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00395587
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0633-4346
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Weiguo Li
   </foaf:name>
   <foaf:givenName>
    Weiguo
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    W. G. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorStatus>Deceased</cal:authorStatus>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00164381
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4836-712X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xu Li
   </foaf:name>
   <foaf:givenName>
    Xu
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-7455-3130
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xuhong Li
   </foaf:name>
   <foaf:givenName>
    Xuhong
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    X. H. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1569-1495
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaokang Li
   </foaf:name>
   <foaf:givenName>
    Xiaokang
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    X. K. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-8476-3932
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoling Li
   </foaf:name>
   <foaf:givenName>
    Xiaoling
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00387788
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5597-7375
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoyu Li
   </foaf:name>
   <foaf:givenName>
    Xiaoyu
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o9"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2280-1119
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xuze Li
   </foaf:name>
   <foaf:givenName>
    Xuze
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Z. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-4569-0857
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yang Li
   </foaf:name>
   <foaf:givenName>
    Yang
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-6785-3665
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yan-Gu Li
   </foaf:name>
   <foaf:givenName>
    Yan-Gu
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. G. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7922-256X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yanpeng Li
   </foaf:name>
   <foaf:givenName>
    Yanpeng
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-2401-9630
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zonghao Li
   </foaf:name>
   <foaf:givenName>
    Zonghao
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-7638-4434
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhijun Li
   </foaf:name>
   <foaf:givenName>
    Zhijun
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. J. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8377-8632
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhilan Li
   </foaf:name>
   <foaf:givenName>
    Zhilan
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. L. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2014-5409
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhenxuan Li
   </foaf:name>
   <foaf:givenName>
    Zhenxuan
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. X. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-9684-362X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ziyang Li
   </foaf:name>
   <foaf:givenName>
    Ziyang
   </foaf:givenName>
   <foaf:familyName>
    Li
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Li
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Li
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o86"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-6948-1762
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chang Liang
   </foaf:name>
   <foaf:givenName>
    Chang
   </foaf:givenName>
   <foaf:familyName>
    Liang
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Liang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-2251-7603
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Liang
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Liang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Liang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447046
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0004-9489-550X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongfei Liang
   </foaf:name>
   <foaf:givenName>
    Yongfei
   </foaf:givenName>
   <foaf:familyName>
    Liang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. F. Liang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o59"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00411357
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0004-4540-8330
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yutie Liang
   </foaf:name>
   <foaf:givenName>
    Yutie
   </foaf:givenName>
   <foaf:familyName>
    Liang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. T. Liang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446218
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3442-4701
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guangrui Liao
   </foaf:name>
   <foaf:givenName>
    Guangrui
   </foaf:givenName>
   <foaf:familyName>
    Liao
   </foaf:familyName>
   <cal:authorNamePaper>
    G. R. Liao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o14"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00449414
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1356-3614
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Libo Liao
   </foaf:name>
   <foaf:givenName>
    Libo
   </foaf:givenName>
   <foaf:familyName>
    Liao
   </foaf:familyName>
   <cal:authorNamePaper>
    L. B. Liao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-4900-0695
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minghua Liao
   </foaf:name>
   <foaf:givenName>
    Minghua
   </foaf:givenName>
   <foaf:familyName>
    Liao
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Liao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2478-0768
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yipu Liao
   </foaf:name>
   <foaf:givenName>
    Yipu
   </foaf:givenName>
   <foaf:familyName>
    Liao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Liao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-1981-0044
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jim Libby
   </foaf:name>
   <foaf:givenName>
    Jim
   </foaf:givenName>
   <foaf:familyName>
    Libby
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Libby
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Libby
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o28"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1219-3247
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ayut Limphirat
   </foaf:name>
   <foaf:givenName>
    Ayut
   </foaf:givenName>
   <foaf:familyName>
    Limphirat
   </foaf:familyName>
   <cal:authorNamePaper>
    A.  Limphirat
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Limphirat
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o66"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8915-0061
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Changcheng Lin
   </foaf:name>
   <foaf:givenName>
    Changcheng
   </foaf:givenName>
   <foaf:familyName>
    Lin
   </foaf:familyName>
   <cal:authorNamePaper>
    C. C. Lin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-5837-7254
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chuangxin Lin
   </foaf:name>
   <foaf:givenName>
    Chuangxin
   </foaf:givenName>
   <foaf:familyName>
    Lin
   </foaf:familyName>
   <cal:authorNamePaper>
    C. X. Lin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7587-3365
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dexu Lin
   </foaf:name>
   <foaf:givenName>
    Dexu
   </foaf:givenName>
   <foaf:familyName>
    Lin
   </foaf:familyName>
   <cal:authorNamePaper>
    D. X. Lin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2943-9343
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tao Lin
   </foaf:name>
   <foaf:givenName>
    Tao
   </foaf:givenName>
   <foaf:familyName>
    Lin
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Lin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6450-9629
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Beijiang Liu
   </foaf:name>
   <foaf:givenName>
    Beijiang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    B. J. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409714
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9664-5230
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Baoxin Liu
   </foaf:name>
   <foaf:givenName>
    Baoxin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    B. X. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-2423-1028
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cheng Liu
   </foaf:name>
   <foaf:givenName>
    Cheng
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-4691-9828
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chunxiu Liu
   </foaf:name>
   <foaf:givenName>
    Chunxiu
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    C. X. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00387526
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-6781-148X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fang Liu
   </foaf:name>
   <foaf:givenName>
    Fang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00392159
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8072-0926
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fuhu Liu
   </foaf:name>
   <foaf:givenName>
    Fuhu
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    F. H. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o58"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00280294
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2261-6899
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Feng Liu
   </foaf:name>
   <foaf:givenName>
    Feng
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Feng Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Feng
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o6"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00182357
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0000-0891-7495
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guoming Liu
   </foaf:name>
   <foaf:givenName>
    Guoming
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    G. M. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o61"/>
    <cal:authorAffiliation connection="Also at" organizationid="ol"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5961-6588
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Liu
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0271-2311
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongbang Liu
   </foaf:name>
   <foaf:givenName>
    Hongbang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    H. B. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o15"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446220
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1695-3263
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Huaimin Liu
   </foaf:name>
   <foaf:givenName>
    Huaimin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    H. M. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00040117
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9975-2602
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Huihui Liu
   </foaf:name>
   <foaf:givenName>
    Huihui
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Huihui Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Huihui
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o22"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447060
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0006-4263-0803
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianbei Liu
   </foaf:name>
   <foaf:givenName>
    Jianbei
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. B. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00219262
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3259-8775
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiajia Liu
   </foaf:name>
   <foaf:givenName>
    Jiajia
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o21"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-4347-5347
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kai Liu
   </foaf:name>
   <foaf:givenName>
    Kai
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4529-3356
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kuiyong Liu
   </foaf:name>
   <foaf:givenName>
    Kuiyong
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Y. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o44"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447099
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2126-3355
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ke Liu
   </foaf:name>
   <foaf:givenName>
    Ke
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Ke Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ke
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o23"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00750275
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9812-4172
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kun Liu
   </foaf:name>
   <foaf:givenName>
    Kun
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Kun Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Kun
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-5071-5437
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liang Liu
   </foaf:name>
   <foaf:givenName>
    Liang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-0089-1410
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liangchen Liu
   </foaf:name>
   <foaf:givenName>
    Liangchen
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    L. C. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1285-1534
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lu Liu
   </foaf:name>
   <foaf:givenName>
    Lu
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Lu Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Lu
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6942-1095
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Meihong
   </foaf:name>
   <foaf:givenName>
    Meihong
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9376-1487
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Peilian Liu
   </foaf:name>
   <foaf:givenName>
    Peilian
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    P. L. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00455463
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9815-8898
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qian Liu
   </foaf:name>
   <foaf:givenName>
    Qian
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447100
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4658-6361
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shubin Liu
   </foaf:name>
   <foaf:givenName>
    Shubin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    S. B. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446231
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4969-9508
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tong Liu
   </foaf:name>
   <foaf:givenName>
    Tong
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7696-1252
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Weimin Liu
   </foaf:name>
   <foaf:givenName>
    Weimin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    W. M. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1492-6037
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wanting Liu
   </foaf:name>
   <foaf:givenName>
    Wanting
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    W. T. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o43"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-0947-7667
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiang Liu
   </foaf:name>
   <foaf:givenName>
    Xiang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00037883
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7481-4662
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaokang Liu
   </foaf:name>
   <foaf:givenName>
    Xiaokang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. K. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-9001-5585
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    XingLin Liu
   </foaf:name>
   <foaf:givenName>
    XingLin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3946-9968
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinping Liu
   </foaf:name>
   <foaf:givenName>
    Xinping
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. P. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-0128-1657
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xueyin Liu
   </foaf:name>
   <foaf:givenName>
    Xueyin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-8546-9935
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ying Liu
   </foaf:name>
   <foaf:givenName>
    Ying
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-0885-5145
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yu-Bin Liu
   </foaf:name>
   <foaf:givenName>
    Yu-Bin
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. B. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00369009
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0005-5206-3358
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yi Liu
   </foaf:name>
   <foaf:givenName>
    Yi
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Yi Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yi
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3576-7004
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhenan Liu
   </foaf:name>
   <foaf:givenName>
    Zhenan
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. A. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00001465
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2896-1386
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zongde Liu
   </foaf:name>
   <foaf:givenName>
    Zongde
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. D. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o84"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-8155-4853
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ziqiang Liu
   </foaf:name>
   <foaf:givenName>
    Ziqiang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. L. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-4972-574X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhiqing Liu
   </foaf:name>
   <foaf:givenName>
    Zhiqing
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Q. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00368710
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0290-3022
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhongxiu Liu
   </foaf:name>
   <foaf:givenName>
    Zhongxiu
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. X. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-8525-3725
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhengyang Liu
   </foaf:name>
   <foaf:givenName>
    Zhengyang
   </foaf:givenName>
   <foaf:familyName>
    Liu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Liu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Liu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-2139-5413
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinchou Lou
   </foaf:name>
   <foaf:givenName>
    Xinchou
   </foaf:givenName>
   <foaf:familyName>
    Lou
   </foaf:familyName>
   <cal:authorNamePaper>
    X. C. Lou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00102733
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0867-2189
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haijiang Lu
   </foaf:name>
   <foaf:givenName>
    Haijiang
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    H. J. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o25"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00449787
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0001-3763-7502
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junguang Lu
   </foaf:name>
   <foaf:givenName>
    Junguang
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. G. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00387407
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9566-5328
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoling Lu
   </foaf:name>
   <foaf:givenName>
    Xiaoling
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o16"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4532-4918
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yu Lu
   </foaf:name>
   <foaf:givenName>
    Yu
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o7"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446250
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4416-6961
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yanghong Lu
   </foaf:name>
   <foaf:givenName>
    Yanghong
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-5631-2203
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yunpeng Lu
   </foaf:name>
   <foaf:givenName>
    Yunpeng
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409170
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9070-5458
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zehui Lu
   </foaf:name>
   <foaf:givenName>
    Zehui
   </foaf:givenName>
   <foaf:familyName>
    Lu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Lu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6172-1707
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chenglin Luo
   </foaf:name>
   <foaf:givenName>
    Chenglin
   </foaf:givenName>
   <foaf:familyName>
    Luo
   </foaf:familyName>
   <cal:authorNamePaper>
    C. L. Luo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Luo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447140
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5305-5572
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiarui Luo
   </foaf:name>
   <foaf:givenName>
    Jiarui
   </foaf:givenName>
   <foaf:familyName>
    Luo
   </foaf:familyName>
   <cal:authorNamePaper>
    J. R. Luo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Luo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-0852-3027
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiashun Luo
   </foaf:name>
   <foaf:givenName>
    Jiashun
   </foaf:givenName>
   <foaf:familyName>
    Luo
   </foaf:familyName>
   <cal:authorNamePaper>
    J. S. Luo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Luo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3355-2661
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mingxing Luo
   </foaf:name>
   <foaf:givenName>
    Mingxing
   </foaf:givenName>
   <foaf:familyName>
    Luo
   </foaf:familyName>
   <cal:authorNamePaper>
    M. X. Luo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Luo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o87"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00228415
    </cal:authorid>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tao Luo
   </foaf:name>
   <foaf:givenName>
    Tao
   </foaf:givenName>
   <foaf:familyName>
    Luo
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Luo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Luo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447661
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5139-5784
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaolan Luo
   </foaf:name>
   <foaf:givenName>
    Xiaolan
   </foaf:givenName>
   <foaf:familyName>
    Luo
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Luo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Luo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410023
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2126-2862
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zaiyu Lv
   </foaf:name>
   <foaf:givenName>
    Zaiyu
   </foaf:givenName>
   <foaf:familyName>
    Lv
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Lv
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lv
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o23"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1047-5053
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiao-Rui Lyu
   </foaf:name>
   <foaf:givenName>
    Xiao-Rui
   </foaf:givenName>
   <foaf:familyName>
    Lyu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. R. Lyu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lyu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Also at" organizationid="oq"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00385243
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5689-9578
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yifeng Lyu
   </foaf:name>
   <foaf:givenName>
    Yifeng
   </foaf:givenName>
   <foaf:familyName>
    Lyu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. F. Lyu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lyu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5653-9879
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    YunHe Lyu
   </foaf:name>
   <foaf:givenName>
    YunHe
   </foaf:givenName>
   <foaf:familyName>
    Lyu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Lyu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Lyu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-5792-6505
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fengcai Ma
   </foaf:name>
   <foaf:givenName>
    Fengcai
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    F. C. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o44"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447152
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7080-0439
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hailong Ma
   </foaf:name>
   <foaf:givenName>
    Hailong
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    H. L. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00387242
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9771-2802
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Heng Ma
   </foaf:name>
   <foaf:givenName>
    Heng
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    Heng Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Heng
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o27"/>
    <cal:authorAffiliation connection="Also at" organizationid="ok"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-0655-6494
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junli Ma
   </foaf:name>
   <foaf:givenName>
    Junli
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    J. L. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-1351-3571
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lianliang Ma
   </foaf:name>
   <foaf:givenName>
    Lianliang
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    L. L. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00219535
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9717-1508
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lirui Ma
   </foaf:name>
   <foaf:givenName>
    Lirui
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    L. R. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o72"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-8455-9521
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qiumei Ma
   </foaf:name>
   <foaf:givenName>
    Qiumei
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. M. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00387084
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3829-7044
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Runqiu Ma
   </foaf:name>
   <foaf:givenName>
    Runqiu
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    R. Q. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0852-3290
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ruoyun Ma
   </foaf:name>
   <foaf:givenName>
    Ruoyun
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    R. Y. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-9401-4478
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Teng Ma
   </foaf:name>
   <foaf:givenName>
    Teng
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-7739-2844
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaotian Ma
   </foaf:name>
   <foaf:givenName>
    Xiaotian
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    X. T. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2636-9271
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoyan Ma
   </foaf:name>
   <foaf:givenName>
    Xiaoyan
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409988
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9113-1476
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuming Ma
   </foaf:name>
   <foaf:givenName>
    Yuming
   </foaf:givenName>
   <foaf:familyName>
    Ma
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. M. Ma
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ma
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1640-3635
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Frank Maas
   </foaf:name>
   <foaf:givenName>
    Frank
   </foaf:givenName>
   <foaf:familyName>
    Maas
   </foaf:familyName>
   <cal:authorNamePaper>
    F. E. Maas
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. E.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Maas
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o19"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00353660
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9271-1883
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Innes MacKay
   </foaf:name>
   <foaf:givenName>
    Innes
   </foaf:givenName>
   <foaf:familyName>
    MacKay
   </foaf:familyName>
   <cal:authorNamePaper>
    I. MacKay
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    I.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    MacKay
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0171-7890
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Marco Maggiora
   </foaf:name>
   <foaf:givenName>
    Marco
   </foaf:givenName>
   <foaf:familyName>
    Maggiora
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Maggiora
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Maggiora
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00368057
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4143-9127
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Souvik Maity
   </foaf:name>
   <foaf:givenName>
    Souvik
   </foaf:givenName>
   <foaf:familyName>
    Maity
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Maity
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Maity
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3076-9243
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Sneha Malde
   </foaf:name>
   <foaf:givenName>
    Sneha
   </foaf:givenName>
   <foaf:familyName>
    Malde
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Malde
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Malde
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8179-0707
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qadeer Afzal Malik
   </foaf:name>
   <foaf:givenName>
    Qadeer Afzal
   </foaf:givenName>
   <foaf:familyName>
    Malik
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. A. Malik
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Malik
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o80"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446284
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2181-1940
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hangxiang Mao
   </foaf:name>
   <foaf:givenName>
    Hangxiang
   </foaf:givenName>
   <foaf:familyName>
    Mao
   </foaf:familyName>
   <cal:authorNamePaper>
    H. X. Mao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Mao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-9937-5368
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yajun Mao
   </foaf:name>
   <foaf:givenName>
    Yajun
   </foaf:givenName>
   <foaf:familyName>
    Mao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. J. Mao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Mao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00170086
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0004-8518-3543
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zepu Mao
   </foaf:name>
   <foaf:givenName>
    Zepu
   </foaf:givenName>
   <foaf:familyName>
    Mao
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. P. Mao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Mao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00362616
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0000-3419-8412
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Simonetta Marcello
   </foaf:name>
   <foaf:givenName>
    Simonetta
   </foaf:givenName>
   <foaf:familyName>
    Marcello
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Marcello
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Marcello
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446320
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4144-863X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alexander Marshall
   </foaf:name>
   <foaf:givenName>
    Alexander
   </foaf:givenName>
   <foaf:familyName>
    Marshall
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Marshall
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Marshall
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o69"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9863-4954
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Federico Matias Melendi
   </foaf:name>
   <foaf:givenName>
    Federico Matias
   </foaf:givenName>
   <foaf:familyName>
    Melendi
   </foaf:familyName>
   <cal:authorNamePaper>
    F. M. Melendi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Melendi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31b"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-2378-1186
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yan-Hao Meng
   </foaf:name>
   <foaf:givenName>
    Yan-Hao
   </foaf:givenName>
   <foaf:familyName>
    Meng
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Meng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Meng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-6853-2078
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhaoxia Meng
   </foaf:name>
   <foaf:givenName>
    Zhaoxia
   </foaf:givenName>
   <foaf:familyName>
    Meng
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. X. Meng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Meng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o72"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-4462-7062
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Giulio Mezzadri
   </foaf:name>
   <foaf:givenName>
    Giulio
   </foaf:givenName>
   <foaf:familyName>
    Mezzadri
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Mezzadri
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Mezzadri
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00469751
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0838-9631
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Han Miao
   </foaf:name>
   <foaf:givenName>
    Han
   </foaf:givenName>
   <foaf:familyName>
    Miao
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Miao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Miao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1936-5400
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tianjue Min
   </foaf:name>
   <foaf:givenName>
    Tianjue
   </foaf:givenName>
   <foaf:familyName>
    Min
   </foaf:familyName>
   <cal:authorNamePaper>
    T. J. Min
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Min
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2016-4849
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ryan Mitchell
   </foaf:name>
   <foaf:givenName>
    Ryan
   </foaf:givenName>
   <foaf:familyName>
    Mitchell
   </foaf:familyName>
   <cal:authorNamePaper>
    R. E. Mitchell
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. E.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Mitchell
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o29"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00271895
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2248-4109
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaohu Mo
   </foaf:name>
   <foaf:givenName>
    Xiaohu
   </foaf:givenName>
   <foaf:familyName>
    Mo
   </foaf:familyName>
   <cal:authorNamePaper>
    X. H. Mo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Mo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00386942
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2543-7236
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Benjamin Moses
   </foaf:name>
   <foaf:givenName>
    Benjamin
   </foaf:givenName>
   <foaf:familyName>
    Moses
   </foaf:familyName>
   <cal:authorNamePaper>
    B. Moses
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Moses
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o29"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-0942-8124
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Nikolai Yu.Muchnoi
   </foaf:name>
   <foaf:givenName>
    Nikolai Yu.
   </foaf:givenName>
   <foaf:familyName>
    Muchnoi
   </foaf:familyName>
   <cal:authorNamePaper>
    N. Yu. Muchnoi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N. Yu.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Muchnoi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o4"/>
    <cal:authorAffiliation connection="Also at" organizationid="oe"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00374359
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2936-0029
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jan Muskalla
   </foaf:name>
   <foaf:givenName>
    Jan
   </foaf:givenName>
   <foaf:familyName>
    Muskalla
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Muskalla
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Muskalla
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-5006-370X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yury Nefedov
   </foaf:name>
   <foaf:givenName>
    Yury
   </foaf:givenName>
   <foaf:familyName>
    Nefedov
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Nefedov
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Nefedov
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00110745
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-6168-5195
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Frank Nerling
   </foaf:name>
   <foaf:givenName>
    Frank
   </foaf:givenName>
   <foaf:familyName>
    Nerling
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Nerling
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Nerling
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o19"/>
    <cal:authorAffiliation connection="Also at" organizationid="og"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00152473
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3581-7881
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hannah Neuwirth
   </foaf:name>
   <foaf:givenName>
    Hannah
   </foaf:givenName>
   <foaf:familyName>
    Neuwirth
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Neuwirth
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Neuwirth
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o75"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-9628-0930
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhe Ning
   </foaf:name>
   <foaf:givenName>
    Zhe
   </foaf:givenName>
   <foaf:familyName>
    Ning
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Ning
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ning
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409462
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4884-5251
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shabana Nisar
   </foaf:name>
   <foaf:givenName>
    Shabana
   </foaf:givenName>
   <foaf:familyName>
    Nisar
   </foaf:familyName>
   <cal:authorNamePaper>
    S.  Nisar
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Nisar
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o33"/>
    <cal:authorAffiliation connection="Also at" organizationid="ob"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00040279
    </cal:authorid>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qile Niu
   </foaf:name>
   <foaf:givenName>
    Qile
   </foaf:givenName>
   <foaf:familyName>
    Niu
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. L. Niu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Niu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-3290-2444
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    WenDi Niu
   </foaf:name>
   <foaf:givenName>
    WenDi
   </foaf:givenName>
   <foaf:familyName>
    Niu
   </foaf:familyName>
   <cal:authorNamePaper>
    W. D. Niu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Niu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-4360-3701
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yan Niu
   </foaf:name>
   <foaf:givenName>
    Yan
   </foaf:givenName>
   <foaf:familyName>
    Niu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Niu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Niu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-0611-2954
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Camille Normand
   </foaf:name>
   <foaf:givenName>
    Camille
   </foaf:givenName>
   <foaf:familyName>
    Normand
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Normand
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Normand
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o69"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5055-7710
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Stephen Lars Olsen
   </foaf:name>
   <foaf:givenName>
    Stephen Lars
   </foaf:givenName>
   <foaf:familyName>
    Olsen
   </foaf:familyName>
   <cal:authorNamePaper>
    S. L. Olsen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Olsen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o11"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6388-9885
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qun OuYang
   </foaf:name>
   <foaf:givenName>
    Qun OuYang
   </foaf:givenName>
   <foaf:familyName>
    Ouyang
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Ouyang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ouyang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00221456
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8186-0082
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Simone Pacetti
   </foaf:name>
   <foaf:givenName>
    Simone
   </foaf:givenName>
   <foaf:familyName>
    Pacetti
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Pacetti
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Pacetti
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30b"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00113782
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6385-3508
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiang Pan
   </foaf:name>
   <foaf:givenName>
    Xiang
   </foaf:givenName>
   <foaf:familyName>
    Pan
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Pan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Pan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0423-8986
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yue Pan
   </foaf:name>
   <foaf:givenName>
    Yue
   </foaf:givenName>
   <foaf:familyName>
    Pan
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Pan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Pan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o62"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-5760-1728
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Amit Pathak
   </foaf:name>
   <foaf:givenName>
    Amit
   </foaf:givenName>
   <foaf:familyName>
    Pathak
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Pathak
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Pathak
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o11"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3185-5963
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yupeng Pei
   </foaf:name>
   <foaf:givenName>
    Yupeng
   </foaf:givenName>
   <foaf:familyName>
    Pei
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Pei
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Pei
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4782-2611
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Marc Pelizaeus
   </foaf:name>
   <foaf:givenName>
    Marc
   </foaf:givenName>
   <foaf:familyName>
    Pelizaeus
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Pelizaeus
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Pelizaeus
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00043075
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0003-8021-7997
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gaole Peng
   </foaf:name>
   <foaf:givenName>
    Gaole
   </foaf:givenName>
   <foaf:familyName>
    Peng
   </foaf:familyName>
   <cal:authorNamePaper>
    G. L. Peng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Peng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-6946-5452
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haiping Peng
   </foaf:name>
   <foaf:givenName>
    Haiping
   </foaf:givenName>
   <foaf:familyName>
    Peng
   </foaf:familyName>
   <cal:authorNamePaper>
    H. P. Peng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Peng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00217635
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3461-0945
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xuanjia Peng
   </foaf:name>
   <foaf:givenName>
    Xuanjia
   </foaf:givenName>
   <foaf:familyName>
    Peng
   </foaf:familyName>
   <cal:authorNamePaper>
    X. J. Peng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Peng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-0889-8585
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yunyi Peng
   </foaf:name>
   <foaf:givenName>
    Yunyi
   </foaf:givenName>
   <foaf:familyName>
    Peng
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Y. Peng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Peng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-9266-4833
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Klaus Peters
   </foaf:name>
   <foaf:givenName>
    Klaus
   </foaf:givenName>
   <foaf:familyName>
    Peters
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Peters
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Peters
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o13"/>
    <cal:authorAffiliation connection="Also at" organizationid="og"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00115920
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7133-0662
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Konstantinos Petridis
   </foaf:name>
   <foaf:givenName>
    Konstantinos
   </foaf:givenName>
   <foaf:familyName>
    Petridis
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Petridis
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Petridis
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o69"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7871-5119
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jialun Ping
   </foaf:name>
   <foaf:givenName>
    Jialun
   </foaf:givenName>
   <foaf:familyName>
    Ping
   </foaf:familyName>
   <cal:authorNamePaper>
    J. L. Ping
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ping
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00342950
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6120-9962
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ronggang Ping
   </foaf:name>
   <foaf:givenName>
    Ronggang
   </foaf:givenName>
   <foaf:familyName>
    Ping
   </foaf:familyName>
   <cal:authorNamePaper>
    R. G. Ping
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ping
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409726
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9577-4855
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Saskia Plura
   </foaf:name>
   <foaf:givenName>
    Saskia
   </foaf:givenName>
   <foaf:familyName>
    Plura
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Plura
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Plura
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2048-7405
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Vindhyawasini Prasad
   </foaf:name>
   <foaf:givenName>
    Vindhyawasini
   </foaf:givenName>
   <foaf:familyName>
    Prasad
   </foaf:familyName>
   <cal:authorNamePaper>
    V.  Prasad
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    V.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Prasad
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7395-2318
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lena Pöpping
   </foaf:name>
   <foaf:givenName>
    Lena Pöpping
   </foaf:givenName>
   <foaf:familyName>
    P\"opping
   </foaf:familyName>
   <cal:authorNamePaper>
    L. P\"opping
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    P\"opping
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-9365-8611
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fazhi Qi
   </foaf:name>
   <foaf:givenName>
    Fazhi
   </foaf:givenName>
   <foaf:familyName>
    Qi
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Z. Qi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0448-2620
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongrong Qi
   </foaf:name>
   <foaf:givenName>
    Hongrong
   </foaf:givenName>
   <foaf:familyName>
    Qi
   </foaf:familyName>
   <cal:authorNamePaper>
    H. R. Qi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o67"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9325-2308
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ming Qi
   </foaf:name>
   <foaf:givenName>
    Ming
   </foaf:givenName>
   <foaf:familyName>
    Qi
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Qi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00222211
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9221-0683
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Sen Qian
   </foaf:name>
   <foaf:givenName>
    Sen
   </foaf:givenName>
   <foaf:familyName>
    Qian
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Qian
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qian
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447226
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2683-9117
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenbin Qian
   </foaf:name>
   <foaf:givenName>
    Wenbin
   </foaf:givenName>
   <foaf:familyName>
    Qian
   </foaf:familyName>
   <cal:authorNamePaper>
    W. B. Qian
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qian
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3932-7556
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cong-Feng Qiao
   </foaf:name>
   <foaf:givenName>
    Cong-Feng
   </foaf:givenName>
   <foaf:familyName>
    Qiao
   </foaf:familyName>
   <cal:authorNamePaper>
    C. F. Qiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00415493
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9174-7307
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiahui Qiao
   </foaf:name>
   <foaf:givenName>
    Jiahui
   </foaf:givenName>
   <foaf:familyName>
    Qiao
   </foaf:familyName>
   <cal:authorNamePaper>
    J. H. Qiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-1724-961X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiajia Qin
   </foaf:name>
   <foaf:givenName>
    Jiajia
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-5613-4262
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jialiang Qin
   </foaf:name>
   <foaf:givenName>
    Jialiang
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    J. L. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-8119-711X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liqing Qin
   </foaf:name>
   <foaf:givenName>
    Liqing
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Q. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o14"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446347
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0195-3802
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    LongYu Qin
   </foaf:name>
   <foaf:givenName>
    LongYu
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Y. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6452-571X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Pengbo Qin
   </foaf:name>
   <foaf:givenName>
    Pengbo
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    P. B. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-5078-1021
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoping Qin
   </foaf:name>
   <foaf:givenName>
    Xiaoping
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    X. P. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o43"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7584-4046
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoshuai Qin
   </foaf:name>
   <foaf:givenName>
    Xiaoshuai
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    X. S. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5357-2294
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhonghua Qin
   </foaf:name>
   <foaf:givenName>
    Zhonghua
   </foaf:givenName>
   <foaf:familyName>
    Qin
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Qin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408912
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7946-5879
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jinfa Qiu
   </foaf:name>
   <foaf:givenName>
    Jinfa
   </foaf:givenName>
   <foaf:familyName>
    Qiu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. F. Qiu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qiu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00386666
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3395-9555
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zihao Qu
   </foaf:name>
   <foaf:givenName>
    Zihao
   </foaf:givenName>
   <foaf:familyName>
    Qu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Qu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Qu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-4695-4856
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jonas Rademacker
   </foaf:name>
   <foaf:givenName>
    Jonas
   </foaf:givenName>
   <foaf:familyName>
    Rademacker
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Rademacker
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rademacker
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o69"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2599-7209
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Krishnakumar Ravindran
   </foaf:name>
   <foaf:givenName>
    Krishnakumar
   </foaf:givenName>
   <foaf:familyName>
    Ravindran
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Ravindran
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ravindran
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o73"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5584-2614
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Christoph Redmer
   </foaf:name>
   <foaf:givenName>
    Christoph
   </foaf:givenName>
   <foaf:familyName>
    Redmer
   </foaf:familyName>
   <cal:authorNamePaper>
    C. F. Redmer
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Redmer
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00403507
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0845-1290
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Angelo Rivetti
   </foaf:name>
   <foaf:givenName>
    Angelo
   </foaf:givenName>
   <foaf:familyName>
    Rivetti
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Rivetti
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rivetti
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2628-5222
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Manuel Rolo
   </foaf:name>
   <foaf:givenName>
    Manuel
   </foaf:givenName>
   <foaf:familyName>
    Rolo
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Rolo
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rolo
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8518-3755
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gang Rong
   </foaf:name>
   <foaf:givenName>
    Gang
   </foaf:givenName>
   <foaf:familyName>
    Rong
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Rong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00043175
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0363-0385
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shaoshi Rong
   </foaf:name>
   <foaf:givenName>
    Shaoshi
   </foaf:givenName>
   <foaf:familyName>
    Rong
   </foaf:familyName>
   <cal:authorNamePaper>
    S. S. Rong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-8952-0858
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Francesco Rosini
   </foaf:name>
   <foaf:givenName>
    Francesco
   </foaf:givenName>
   <foaf:familyName>
    Rosini
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Rosini
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rosini
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30b"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o30c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-0080-9997
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Christoph Rosner
   </foaf:name>
   <foaf:givenName>
    Christoph
   </foaf:givenName>
   <foaf:familyName>
    Rosner
   </foaf:familyName>
   <cal:authorNamePaper>
    Ch. Rosner
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ch.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Rosner
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o19"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00469711
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2301-2114
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Manqi Ruan
   </foaf:name>
   <foaf:givenName>
    Manqi
   </foaf:givenName>
   <foaf:familyName>
    Ruan
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Q. Ruan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ruan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7553-9236
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Nora Salone
   </foaf:name>
   <foaf:givenName>
    Nora
   </foaf:givenName>
   <foaf:familyName>
    Salone
   </foaf:familyName>
   <cal:authorNamePaper>
    N. Salone
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Salone
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o48"/>
    <cal:authorAffiliation connection="Currently at" organizationid="os"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2365-8916
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Andrei Sarantsev
   </foaf:name>
   <foaf:givenName>
    Andrei
   </foaf:givenName>
   <foaf:familyName>
    Sarantsev
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Sarantsev
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sarantsev
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
    <cal:authorAffiliation connection="Also at" organizationid="of"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446382
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8072-4276
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yasemin Schelhaas
   </foaf:name>
   <foaf:givenName>
    Yasemin
   </foaf:givenName>
   <foaf:familyName>
    Schelhaas
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Schelhaas
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Schelhaas
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-7259-1620
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Michael Schernau
   </foaf:name>
   <foaf:givenName>
    Michael
   </foaf:givenName>
   <foaf:familyName>
    Schernau
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Schernau
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Schernau
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o36"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0859-4312
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Karin Schoenning
   </foaf:name>
   <foaf:givenName>
    Karin
   </foaf:givenName>
   <foaf:familyName>
    Schoenning
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Schoenning
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Schoenning
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o82"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447747
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3490-9584
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Marco Scodeggio
   </foaf:name>
   <foaf:givenName>
    Marco
   </foaf:givenName>
   <foaf:familyName>
    Scodeggio
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Scodeggio
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Scodeggio
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o31a"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2064-050X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wei Shan
   </foaf:name>
   <foaf:givenName>
    Wei
   </foaf:givenName>
   <foaf:familyName>
    Shan
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Shan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o26"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447273
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-2811-2218
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinyu Shan
   </foaf:name>
   <foaf:givenName>
    Xinyu
   </foaf:givenName>
   <foaf:familyName>
    Shan
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Shan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00750327
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3176-4874
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zijie Shang
   </foaf:name>
   <foaf:givenName>
    Zijie
   </foaf:givenName>
   <foaf:familyName>
    Shang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. J. Shang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5819-128X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    JianFeng Shangguan
   </foaf:name>
   <foaf:givenName>
    JianFeng
   </foaf:givenName>
   <foaf:familyName>
    Shangguan
   </foaf:familyName>
   <cal:authorNamePaper>
    J. F. Shangguan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shangguan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o17"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0785-1399
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ligang Shao
   </foaf:name>
   <foaf:givenName>
    Ligang
   </foaf:givenName>
   <foaf:familyName>
    Shao
   </foaf:familyName>
   <cal:authorNamePaper>
    L. G. Shao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-9950-8443
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ming Shao
   </foaf:name>
   <foaf:givenName>
    Ming
   </foaf:givenName>
   <foaf:familyName>
    Shao
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Shao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00183051
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2268-5624
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chengping Shen
   </foaf:name>
   <foaf:givenName>
    Chengping
   </foaf:givenName>
   <foaf:familyName>
    Shen
   </foaf:familyName>
   <cal:authorNamePaper>
    C. P. Shen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00369785
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9012-4618
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongfei Shen
   </foaf:name>
   <foaf:givenName>
    Hongfei
   </foaf:givenName>
   <foaf:familyName>
    Shen
   </foaf:familyName>
   <cal:authorNamePaper>
    H. F. Shen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o9"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4406-1802
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wen-Han Shen
   </foaf:name>
   <foaf:givenName>
    Wen-Han
   </foaf:givenName>
   <foaf:familyName>
    Shen
   </foaf:familyName>
   <cal:authorNamePaper>
    W. H. Shen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-7101-8772
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoyan Shen
   </foaf:name>
   <foaf:givenName>
    Xiaoyan
   </foaf:givenName>
   <foaf:familyName>
    Shen
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Shen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00266820
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6087-5517
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bo-An Shi
   </foaf:name>
   <foaf:givenName>
    Bo-An
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    B. A. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-5781-8933
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chaoyi Shi
   </foaf:name>
   <foaf:givenName>
    Chaoyi
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    Ch. Y. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ch. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o86"/>
    <cal:authorAffiliation connection="Also at" organizationid="od"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-5622-315X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hua Shi
   </foaf:name>
   <foaf:givenName>
    Hua
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-1170-1464
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jialei Shi
   </foaf:name>
   <foaf:givenName>
    Jialei
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    J. L. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o8"/>
    <cal:authorAffiliation connection="Also at" organizationid="or"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6832-523X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingyan Shi
   </foaf:name>
   <foaf:givenName>
    Jingyan
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Y. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8890-9934
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minghui Shi
   </foaf:name>
   <foaf:givenName>
    Minghui
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-1549-4646
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuyu Shi
   </foaf:name>
   <foaf:givenName>
    Shuyu
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Y. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-5735-8247
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xin Shi
   </foaf:name>
   <foaf:givenName>
    Xin
   </foaf:givenName>
   <foaf:familyName>
    Shi
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Shi
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Shi
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-9910-9345
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hailin Song
   </foaf:name>
   <foaf:givenName>
    Hailin
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    H. L. Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-6303-7973
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiaojiao Song
   </foaf:name>
   <foaf:givenName>
    Jiaojiao
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9936-2241
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minghao Song
   </foaf:name>
   <foaf:givenName>
    Minghao
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3762-4722
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tianzi Song
   </foaf:name>
   <foaf:givenName>
    Tianzi
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Z. Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-6536-5573
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Weimin Song
   </foaf:name>
   <foaf:givenName>
    Weimin
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    W. M. Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408810
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1376-2293
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yunxuan Song
   </foaf:name>
   <foaf:givenName>
    Yunxuan
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. X. Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
    <cal:authorAffiliation connection="Also at" organizationid="oo"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0256-4320
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zirong Song
   </foaf:name>
   <foaf:givenName>
    Zirong
   </foaf:givenName>
   <foaf:familyName>
    Song
   </foaf:familyName>
   <cal:authorNamePaper>
    Zirong Song
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Zirong
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Song
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o27"/>
    <cal:authorAffiliation connection="Also at" organizationid="ok"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-4016-040X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Stefano Sosio
   </foaf:name>
   <foaf:givenName>
    Stefano
   </foaf:givenName>
   <foaf:familyName>
    Sosio
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Sosio
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sosio
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446396
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0008-0883-2334
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Stefano Spataro
   </foaf:name>
   <foaf:givenName>
    Stefano
   </foaf:givenName>
   <foaf:familyName>
    Spataro
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Spataro
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Spataro
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81a"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o81c"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446403
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9601-405X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Seophine Stanislaus
   </foaf:name>
   <foaf:givenName>
    Seophine Stanislaus
   </foaf:givenName>
   <foaf:familyName>
    Stansilaus
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Stansilaus
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Stansilaus
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1776-0498
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Frederic Stieler
   </foaf:name>
   <foaf:givenName>
    Frederic
   </foaf:givenName>
   <foaf:familyName>
    Stieler
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Stieler
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Stieler
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-9301-4005
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Max Stolte
   </foaf:name>
   <foaf:givenName>
    Max
   </foaf:givenName>
   <foaf:familyName>
    Stolte
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Stolte
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Stolte
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2957-0487
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shanshan Su
   </foaf:name>
   <foaf:givenName>
    Shanshan
   </foaf:givenName>
   <foaf:familyName>
    Su
   </foaf:familyName>
   <cal:authorNamePaper>
    S. S Su
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. S
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Su
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o44"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-3964-1756
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guangbao Sun
   </foaf:name>
   <foaf:givenName>
    Guangbao
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    G. B. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-6654-0858
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gongxing Sun
   </foaf:name>
   <foaf:givenName>
    Gongxing
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    G. X. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00351625
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4771-3000
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Sun
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-9774-3814
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haokai Sun
   </foaf:name>
   <foaf:givenName>
    Haokai
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    H. K. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-7850-9574
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junfeng Sun
   </foaf:name>
   <foaf:givenName>
    Junfeng
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    J. F. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447280
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4742-4292
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kai Sun
   </foaf:name>
   <foaf:givenName>
    Kai
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o67"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-3493-2567
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liang Sun
   </foaf:name>
   <foaf:givenName>
    Liang
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0034-2567
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Rui Sun
   </foaf:name>
   <foaf:givenName>
    Rui
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    R.  Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-3641-0398
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shengsen Sun
   </foaf:name>
   <foaf:givenName>
    Shengsen
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    S. S. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410430
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0453-7388
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tong Sun
   </foaf:name>
   <foaf:givenName>
    Tong
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o56"/>
    <cal:authorAffiliation connection="Also at" organizationid="oh"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1602-1944
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenyu Sun
   </foaf:name>
   <foaf:givenName>
    Wenyu
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Y. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o55"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5807-6874
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuchang Sun
   </foaf:name>
   <foaf:givenName>
    Yuchang
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. C. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-8756-8718
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yihua Sun
   </foaf:name>
   <foaf:givenName>
    Yihua
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o32"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-6070-0876
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongjie Sun
   </foaf:name>
   <foaf:givenName>
    Yongjie
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. J. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00183228
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0249-5989
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongzhao Sun
   </foaf:name>
   <foaf:givenName>
    Yongzhao
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Z. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409598
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8505-1151
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zequn Sun
   </foaf:name>
   <foaf:givenName>
    Zequn
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Q. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-4660-1175
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhentian Sun
   </foaf:name>
   <foaf:givenName>
    Zhentian
   </foaf:givenName>
   <foaf:familyName>
    Sun
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. T. Sun
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Sun
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446427
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8270-8146
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hirmans Tabaharizato
   </foaf:name>
   <foaf:givenName>
    Hirmans
   </foaf:givenName>
   <foaf:familyName>
    Tabaharizato
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Tabaharizato
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tabaharizato
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7653-4576
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Changjian Tang
   </foaf:name>
   <foaf:givenName>
    Changjian
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    C. J. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o59"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446437
    </cal:authorid>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guangyi Tang
   </foaf:name>
   <foaf:givenName>
    Guangyi
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Y. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00469000
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3616-1642
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jian Tang
   </foaf:name>
   <foaf:givenName>
    Jian
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2926-2560
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiajun Tang
   </foaf:name>
   <foaf:givenName>
    Jiajun
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-8708-015X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Linfa Tang
   </foaf:name>
   <foaf:givenName>
    Linfa
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    L. F. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o43"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-6829-1253
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yingao Tang
   </foaf:name>
   <foaf:givenName>
    Yingao
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. A. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6558-6730
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zihan Tang
   </foaf:name>
   <foaf:givenName>
    Zihan
   </foaf:givenName>
   <foaf:familyName>
    Tang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Tang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-4590-2230
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Luyan Tao
   </foaf:name>
   <foaf:givenName>
    Luyan
   </foaf:givenName>
   <foaf:familyName>
    Tao
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Y. Tao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-2631-7167
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Martin Tat
   </foaf:name>
   <foaf:givenName>
    Martin
   </foaf:givenName>
   <foaf:familyName>
    Tat
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Tat
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tat
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6866-7085
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiaxiu Teng
   </foaf:name>
   <foaf:givenName>
    Jiaxiu
   </foaf:givenName>
   <foaf:familyName>
    Teng
   </foaf:familyName>
   <cal:authorNamePaper>
    J. X. Teng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Teng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-2424-6019
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiyuan Tian
   </foaf:name>
   <foaf:givenName>
    Jiyuan
   </foaf:givenName>
   <foaf:familyName>
    Tian
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Y. Tian
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tian
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-1298-3661
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenhui Tian
   </foaf:name>
   <foaf:givenName>
    Wenhui
   </foaf:givenName>
   <foaf:familyName>
    Tian
   </foaf:familyName>
   <cal:authorNamePaper>
    W. H. Tian
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tian
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2379-104X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ye Tian
   </foaf:name>
   <foaf:givenName>
    Ye
   </foaf:givenName>
   <foaf:familyName>
    Tian
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Tian
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tian
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-6030-4264
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhefei Tian
   </foaf:name>
   <foaf:givenName>
    Zhefei
   </foaf:givenName>
   <foaf:familyName>
    Tian
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. F. Tian
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Tian
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-6874-4641
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ismail Uman
   </foaf:name>
   <foaf:givenName>
    Ismail
   </foaf:givenName>
   <foaf:familyName>
    Uman
   </foaf:familyName>
   <cal:authorNamePaper>
    I. Uman
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    I.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Uman
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o68b"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00029513
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4722-0097
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Emma van der Smagt
   </foaf:name>
   <foaf:givenName>
    Emma
   </foaf:givenName>
   <foaf:familyName>
    van der Smagt
   </foaf:familyName>
   <cal:authorNamePaper>
    E. van der Smagt
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    E.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    van der Smagt
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-7776-8615
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bo Wang
   </foaf:name>
   <foaf:givenName>
    Bo
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    B. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-9986-354X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bin Wang
   </foaf:name>
   <foaf:givenName>
    Bin
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Bin Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Bin
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00426340
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3581-1263
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bo Wang
   </foaf:name>
   <foaf:givenName>
    Bo
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Bo Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Bo
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-6995-6476
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cheng Wang
   </foaf:name>
   <foaf:givenName>
    Cheng
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-7413-441X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chao Wang
   </foaf:name>
   <foaf:givenName>
    Chao
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Chao Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Chao
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-6130-541X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cong Wang
   </foaf:name>
   <foaf:givenName>
    Cong
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Cong Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Cong
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o23"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-4543-5843
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dayong Wang
   </foaf:name>
   <foaf:givenName>
    Dayong
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Y. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00164378
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9013-1199
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongjian Wang
   </foaf:name>
   <foaf:givenName>
    Hongjian
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. J. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-3130-0600
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao-Ran Wang
   </foaf:name>
   <foaf:givenName>
    Hao-Ran
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. R. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o85"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-6297-7801
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jie Wang
   </foaf:name>
   <foaf:givenName>
    Jie
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o10"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-9986-2483
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiajv Wang
   </foaf:name>
   <foaf:givenName>
    Jiajv
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-7593-3739
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jipeng Wang
   </foaf:name>
   <foaf:givenName>
    Jipeng
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. P. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o37"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-8987-2004
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ke Wang
   </foaf:name>
   <foaf:givenName>
    Ke
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447337
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0548-6292
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liangliang Wang
   </foaf:name>
   <foaf:givenName>
    Liangliang
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    L. L. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00040089
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1476-6942
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Luyi Wang
   </foaf:name>
   <foaf:givenName>
    Luyi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    L. W. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-2932-1037
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Meng Wang
   </foaf:name>
   <foaf:givenName>
    Meng
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00338851
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4067-1127
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mi Wang
   </foaf:name>
   <foaf:givenName>
    Mi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Mi Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Mi
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-1473-3691
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Nan-Yang Wang
   </foaf:name>
   <foaf:givenName>
    Nan-Yang
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    N. Y. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6915-6607
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shi Wang
   </foaf:name>
   <foaf:givenName>
    Shi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    S. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4624-0117
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shun Wang
   </foaf:name>
   <foaf:givenName>
    Shun
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Shun Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Shun
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o63"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7683-101X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ting Wang
   </foaf:name>
   <foaf:givenName>
    Ting
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    T.  Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-5598-6157
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wei Wang
   </foaf:name>
   <foaf:givenName>
    Wei
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-4728-6291
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Weiping Wang
   </foaf:name>
   <foaf:givenName>
    Weiping
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    W. P. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8479-8563
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiongfei Wang
   </foaf:name>
   <foaf:givenName>
    Xiongfei
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. F. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8612-8045
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaolong Wang
   </foaf:name>
   <foaf:givenName>
    Xiaolong
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. L. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5805-1255
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinnan Wang
   </foaf:name>
   <foaf:givenName>
    Xinnan
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. N. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-6121-3396
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xin Wang
   </foaf:name>
   <foaf:givenName>
    Xin
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Xin Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Xin
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o27"/>
    <cal:authorAffiliation connection="Also at" organizationid="ok"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-0203-6055
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yi Wang
   </foaf:name>
   <foaf:givenName>
    Yi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-2251-239X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yadi Wang
   </foaf:name>
   <foaf:givenName>
    Yadi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. D. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00474829
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9907-133X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yifang Wang
   </foaf:name>
   <foaf:givenName>
    Yifang
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. F. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o9"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00267690
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8331-6980
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yinghao Wang
   </foaf:name>
   <foaf:givenName>
    Yinghao
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1988-4443
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yijing Wang
   </foaf:name>
   <foaf:givenName>
    Yijing
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. J. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-6868-2588
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yilong Wang
   </foaf:name>
   <foaf:givenName>
    Yilong
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. L. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3979-4330
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yanan Wang
   </foaf:name>
   <foaf:givenName>
    Yanan
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. N. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6235-5526
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yanning Wang
   </foaf:name>
   <foaf:givenName>
    Yanning
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Yanning Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yanning
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-5473-9574
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yaqian Wang
   </foaf:name>
   <foaf:givenName>
    Yaqian
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Yaqian Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yaqian
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o18"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5060-1347
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yi Wang
   </foaf:name>
   <foaf:givenName>
    Yi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Yi Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yi
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o67"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-0665-5945
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuan Wang
   </foaf:name>
   <foaf:givenName>
    Yuan
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Yuan Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yuan
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o18"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-7290-3169
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zheng Wang
   </foaf:name>
   <foaf:givenName>
    Zheng
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408362
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5802-6949
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhilang Wang
   </foaf:name>
   <foaf:givenName>
    Zhilang
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. L. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o2"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1524-043X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    ZiQi Wang
   </foaf:name>
   <foaf:givenName>
    ZiQi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Q. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-8685-595X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhiyong Wang
   </foaf:name>
   <foaf:givenName>
    Zhiyong
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00390217
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0245-3260
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhi Wang
   </foaf:name>
   <foaf:givenName>
    Zhi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Zhi Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Zhi
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-9923-0725
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ziyi Wang
   </foaf:name>
   <foaf:givenName>
    Ziyi
   </foaf:givenName>
   <foaf:familyName>
    Wang
   </foaf:familyName>
   <cal:authorNamePaper>
    Ziyi Wang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ziyi
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4410-6889
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dong Wei
   </foaf:name>
   <foaf:givenName>
    Dong
   </foaf:givenName>
   <foaf:familyName>
    Wei
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Wei
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wei
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1740-9024
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Daihui Wei
   </foaf:name>
   <foaf:givenName>
    Daihui
   </foaf:givenName>
   <foaf:familyName>
    Wei
   </foaf:familyName>
   <cal:authorNamePaper>
    D. H. Wei
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wei
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o14"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410613
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0003-7746-6909
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dejie Wei
   </foaf:name>
   <foaf:givenName>
    Dejie
   </foaf:givenName>
   <foaf:familyName>
    Wei
   </foaf:familyName>
   <cal:authorNamePaper>
    D. J. Wei
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wei
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o72"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-3220-8598
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongru Wei
   </foaf:name>
   <foaf:givenName>
    Hongru
   </foaf:givenName>
   <foaf:familyName>
    Wei
   </foaf:familyName>
   <cal:authorNamePaper>
    H. R. Wei
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wei
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-8774-1574
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Frederik Weidner
   </foaf:name>
   <foaf:givenName>
    Frederik
   </foaf:givenName>
   <foaf:familyName>
    Weidner
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Weidner
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Weidner
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o75"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-9159-9051
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Huanran Wen
   </foaf:name>
   <foaf:givenName>
    Huanran
   </foaf:givenName>
   <foaf:familyName>
    Wen
   </foaf:familyName>
   <cal:authorNamePaper>
    H. R. Wen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-8440-9673
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuopin Wen
   </foaf:name>
   <foaf:givenName>
    Shuopin
   </foaf:givenName>
   <foaf:familyName>
    Wen
   </foaf:familyName>
   <cal:authorNamePaper>
    S. P. Wen
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wen
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409296
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3521-5338
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ulrich Wiedner
   </foaf:name>
   <foaf:givenName>
    Ulrich
   </foaf:givenName>
   <foaf:familyName>
    Wiedner
   </foaf:familyName>
   <cal:authorNamePaper>
    U. Wiedner
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    U.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wiedner
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o3"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00297983
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9002-6583
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guy Wilkinson
   </foaf:name>
   <foaf:givenName>
    Guy
   </foaf:givenName>
   <foaf:familyName>
    Wilkinson
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Wilkinson
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wilkinson
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5255-0619
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Magnus Wolke
   </foaf:name>
   <foaf:givenName>
    Magnus
   </foaf:givenName>
   <foaf:familyName>
    Wolke
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Wolke
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wolke
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o82"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00291124
    </cal:authorid>
    <cal:authorid source="ORCID"/>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jinfei Wu
   </foaf:name>
   <foaf:givenName>
    Jinfei
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. F. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o9"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3173-0802
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Linghui Wu
   </foaf:name>
   <foaf:givenName>
    Linghui
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    L. H. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446490
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8613-084X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lianjin Wu
   </foaf:name>
   <foaf:givenName>
    Lianjin
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    L. J. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3171-2436
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lianjie Wu
   </foaf:name>
   <foaf:givenName>
    Lianjie
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    Lianjie Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Lianjie
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-8865-4629
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shaoguang Wu
   </foaf:name>
   <foaf:givenName>
    Shaoguang
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    S. G. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3176-1748
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shu-Ming Wu
   </foaf:name>
   <foaf:givenName>
    Shu-Ming
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    S. M. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8658-9789
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiao Wu
   </foaf:name>
   <foaf:givenName>
    Xiao
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. W. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6757-3108
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhi Wu
   </foaf:name>
   <foaf:givenName>
    Zhi
   </foaf:givenName>
   <foaf:familyName>
    Wu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Wu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Wu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409479
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1796-8347
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Huiliang Xia
   </foaf:name>
   <foaf:givenName>
    Huiliang
   </foaf:givenName>
   <foaf:familyName>
    Xia
   </foaf:familyName>
   <cal:authorNamePaper>
    H. L. Xia
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xia
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-3053-481X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lei Xia
   </foaf:name>
   <foaf:givenName>
    Lei
   </foaf:givenName>
   <foaf:familyName>
    Xia
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Xia
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xia
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00467662
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9757-8172
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Benhou Xiang
   </foaf:name>
   <foaf:givenName>
    Benhou
   </foaf:givenName>
   <foaf:familyName>
    Xiang
   </foaf:familyName>
   <cal:authorNamePaper>
    B. H. Xiang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-6156-1931
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dong Xiao
   </foaf:name>
   <foaf:givenName>
    Dong
   </foaf:givenName>
   <foaf:familyName>
    Xiao
   </foaf:familyName>
   <cal:authorNamePaper>
    D. Xiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4319-1305
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guangyan Xiao
   </foaf:name>
   <foaf:givenName>
    Guangyan
   </foaf:givenName>
   <foaf:familyName>
    Xiao
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Y. Xiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-3803-9343
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Xiao
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Xiao
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Xiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00450310
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9258-2743
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    YunLong Xiao
   </foaf:name>
   <foaf:givenName>
    YunLong
   </foaf:givenName>
   <foaf:familyName>
    Xiao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y.  L. Xiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.  L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2825-3025
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhenjun Xiao
   </foaf:name>
   <foaf:givenName>
    Zhenjun
   </foaf:givenName>
   <foaf:familyName>
    Xiao
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. J. Xiao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00136945
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4879-209X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chen Xie
   </foaf:name>
   <foaf:givenName>
    Chen
   </foaf:givenName>
   <foaf:familyName>
    Xie
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Xie
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xie
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1574-0063
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kaiji Xie
   </foaf:name>
   <foaf:givenName>
    Kaiji
   </foaf:givenName>
   <foaf:familyName>
    Xie
   </foaf:familyName>
   <cal:authorNamePaper>
    K. J. Xie
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xie
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-3537-5005
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yong Xie
   </foaf:name>
   <foaf:givenName>
    Yong
   </foaf:givenName>
   <foaf:familyName>
    Xie
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Xie
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xie
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0170-2798
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuguang Xie
   </foaf:name>
   <foaf:givenName>
    Yuguang
   </foaf:givenName>
   <foaf:familyName>
    Xie
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. G. Xie
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xie
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00408088
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0365-4256
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuehong Xie
   </foaf:name>
   <foaf:givenName>
    Yuehong
   </foaf:givenName>
   <foaf:familyName>
    Xie
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Xie
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xie
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o6"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5012-4069
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhipeng Xie
   </foaf:name>
   <foaf:givenName>
    Zhipeng
   </foaf:givenName>
   <foaf:familyName>
    Xie
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. P. Xie
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xie
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-4042-1550
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tianyu Xing
   </foaf:name>
   <foaf:givenName>
    Tianyu
   </foaf:givenName>
   <foaf:familyName>
    Xing
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Y. Xing
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xing
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-7038-0143
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Dongbo Xiong
   </foaf:name>
   <foaf:givenName>
    Dongbo
   </foaf:givenName>
   <foaf:familyName>
    Xiong
   </foaf:familyName>
   <cal:authorNamePaper>
    D. B. Xiong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xiong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-7047-3254
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chuangjie Xu
   </foaf:name>
   <foaf:givenName>
    Chuangjie
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    C. J. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5679-2009
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guofa Xu
   </foaf:name>
   <foaf:givenName>
    Guofa
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    G. F. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00136950
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8281-7828
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haoyue Xu
   </foaf:name>
   <foaf:givenName>
    Haoyue
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Y. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o2"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-0193-4910
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qingjun Xu
   </foaf:name>
   <foaf:givenName>
    Qingjun
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. J. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o17"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446520
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0005-8152-7932
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qingnian Xu
   </foaf:name>
   <foaf:givenName>
    Qingnian
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. N. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o32"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446535
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9893-8766
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tengda Xu
   </foaf:name>
   <foaf:givenName>
    Tengda
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    T. D. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-5343-1984
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinping Xu
   </foaf:name>
   <foaf:givenName>
    Xinping
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. P. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446549
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-5096-1182
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yue Xu
   </foaf:name>
   <foaf:givenName>
    Yue
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-8011-2788
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yingchao Xu
   </foaf:name>
   <foaf:givenName>
    Yingchao
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. C. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o85"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-7412-9606
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhao-Shen Xu
   </foaf:name>
   <foaf:givenName>
    Zhao-Shen
   </foaf:givenName>
   <foaf:familyName>
    Xu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. S. Xu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Xu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2511-4675
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fang Yan
   </foaf:name>
   <foaf:givenName>
    Fang
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    F. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o24"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-7930-0449
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liang Yan
   </foaf:name>
   <foaf:givenName>
    Liang
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-5930-4453
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenbiao Yan
   </foaf:name>
   <foaf:givenName>
    Wenbiao
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    W. B. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00218038
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0713-0871
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wencheng Yan
   </foaf:name>
   <foaf:givenName>
    Wencheng
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    W. C. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6721-9435
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenhao Yan
   </foaf:name>
   <foaf:givenName>
    Wenhao
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    W. H. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o6"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-8001-6146
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenpeng Yan
   </foaf:name>
   <foaf:givenName>
    Wenpeng
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    W. P. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-0397-3326
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xueqiang Yan
   </foaf:name>
   <foaf:givenName>
    Xueqiang
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Q. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1018-1995
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yupeng Yan
   </foaf:name>
   <foaf:givenName>
    Yupeng
   </foaf:givenName>
   <foaf:familyName>
    Yan
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Y. Yan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o66"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3584-496X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haijun Yang
   </foaf:name>
   <foaf:givenName>
    Haijun
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. J. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o56"/>
    <cal:authorAffiliation connection="Also at" organizationid="oh"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00059882
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7367-1380
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haolin Yang
   </foaf:name>
   <foaf:givenName>
    Haolin
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. L. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-3039-8463
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongxun Yang
   </foaf:name>
   <foaf:givenName>
    Hongxun
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. X. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410588
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7549-7531
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junhui Yang
   </foaf:name>
   <foaf:givenName>
    Junhui
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. H. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-1571-3884
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Runjia Yang
   </foaf:name>
   <foaf:givenName>
    Runjia
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    R. J. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-4468-7472
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaoyi Yang
   </foaf:name>
   <foaf:givenName>
    Xiaoyi
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o72"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1551-2909
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ying Yang
   </foaf:name>
   <foaf:givenName>
    Ying
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-6793-5468
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yunhe Yang
   </foaf:name>
   <foaf:givenName>
    Yunhe
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-2161-1730
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yiming Yang
   </foaf:name>
   <foaf:givenName>
    Yiming
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. M. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6910-5933
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongqiang Yang
   </foaf:name>
   <foaf:givenName>
    Yongqiang
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Q. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o10"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-1876-4126
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yingzhe Yang
   </foaf:name>
   <foaf:givenName>
    Yingzhe
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Z. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-6192-9329
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Youhua Yang
   </foaf:name>
   <foaf:givenName>
    Youhua
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Youhua Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Youhua
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-8917-2620
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhongbing Yang
   </foaf:name>
   <foaf:givenName>
    Zhongbing
   </foaf:givenName>
   <foaf:familyName>
    Yang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Yang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-2975-0819
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenjing Yao
   </foaf:name>
   <foaf:givenName>
    Wenjing
   </foaf:givenName>
   <foaf:familyName>
    Yao
   </foaf:familyName>
   <cal:authorNamePaper>
    W. J. Yao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o6"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-1365-7873
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhipeng Yao
   </foaf:name>
   <foaf:givenName>
    Zhipeng
   </foaf:givenName>
   <foaf:familyName>
    Yao
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. P. Yao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-7340-7541
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mei Ye
   </foaf:name>
   <foaf:givenName>
    Mei
   </foaf:givenName>
   <foaf:familyName>
    Ye
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Ye
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ye
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447706
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-9437-1405
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minghan Ye
   </foaf:name>
   <foaf:givenName>
    Minghan
   </foaf:givenName>
   <foaf:familyName>
    Ye
   </foaf:familyName>
   <cal:authorNamePaper>
    M. H. Ye
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ye
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o9"/>
   </cal:authorAffiliations>
   <cal:authorStatus>Deceased</cal:authorStatus>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446598
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3496-0507
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zijian Ye
   </foaf:name>
   <foaf:givenName>
    Zijian
   </foaf:givenName>
   <foaf:familyName>
    Ye
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. J. Ye
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Ye
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o61"/>
    <cal:authorAffiliation connection="Also at" organizationid="ol"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-0269-718X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junhao Yin
   </foaf:name>
   <foaf:givenName>
    Junhao
   </foaf:givenName>
   <foaf:familyName>
    Yin
   </foaf:familyName>
   <cal:authorNamePaper>
    Junhao Yin
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Junhao
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yin
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-1479-9349
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhengyun You
   </foaf:name>
   <foaf:givenName>
    Zhengyun
   </foaf:givenName>
   <foaf:familyName>
    You
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. You
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    You
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8324-3291
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Boxiang Yu
   </foaf:name>
   <foaf:givenName>
    Boxiang
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    B. X. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447439
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8331-0113
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chun-Xu Yu
   </foaf:name>
   <foaf:givenName>
    Chun-Xu
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    C. X. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409697
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8919-2197
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gang Yu
   </foaf:name>
   <foaf:givenName>
    Gang
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o13"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1987-9409
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiesheng Yu
   </foaf:name>
   <foaf:givenName>
    Jiesheng
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. S. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o27"/>
    <cal:authorAffiliation connection="Also at" organizationid="ok"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447456
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-1230-3300
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liwen Yu
   </foaf:name>
   <foaf:givenName>
    Liwen
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    L. W. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-0188-8263
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tao Yu
   </foaf:name>
   <foaf:givenName>
    Tao
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    T. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2566-3543
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xudong Yu
   </foaf:name>
   <foaf:givenName>
    Xudong
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    X. D. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o50"/>
    <cal:authorAffiliation connection="Also at" organizationid="oj"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-7617-7069
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yechun Yu
   </foaf:name>
   <foaf:givenName>
    Yechun
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. C. Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-2408-1595
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yongchao Yu
   </foaf:name>
   <foaf:givenName>
    Yongchao
   </foaf:givenName>
   <foaf:familyName>
    Yu
   </foaf:familyName>
   <cal:authorNamePaper>
    Yongchao Yu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yongchao
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-8469-2226
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Changzheng Yuan
   </foaf:name>
   <foaf:givenName>
    Changzheng
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Z. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00137773
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-1652-6686
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao  Yuan
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-2685-8539
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jing Yuan
   </foaf:name>
   <foaf:givenName>
    Jing
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-0799-1630
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jie Yuan
   </foaf:name>
   <foaf:givenName>
    Jie
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    Jie Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Jie
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-4538-5759
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Li Yuan
   </foaf:name>
   <foaf:givenName>
    Li
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o2"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6719-5397
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Mingkuan Yuan
   </foaf:name>
   <foaf:givenName>
    Mingkuan
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    M. K. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-1539-3858
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shenghao Yuan
   </foaf:name>
   <foaf:givenName>
    Shenghao
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    S. H. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-6977-3769
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ye Yuan
   </foaf:name>
   <foaf:givenName>
    Ye
   </foaf:givenName>
   <foaf:familyName>
    Yuan
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Yuan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yuan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00362634
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3414-9212
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Chongxing Yue
   </foaf:name>
   <foaf:givenName>
    Chongxing
   </foaf:givenName>
   <foaf:familyName>
    Yue
   </foaf:familyName>
   <cal:authorNamePaper>
    C. X. Yue
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yue
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o43"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6783-7647
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ying Yue
   </foaf:name>
   <foaf:givenName>
    Ying
   </foaf:givenName>
   <foaf:familyName>
    Yue
   </foaf:familyName>
   <cal:authorNamePaper>
    Ying Yue
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ying
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Yue
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-1847-2260
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Abrar Ahmad Zafar
   </foaf:name>
   <foaf:givenName>
    Abrar Ahmad
   </foaf:givenName>
   <foaf:familyName>
    Zafar
   </foaf:familyName>
   <cal:authorNamePaper>
    A. A. Zafar
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zafar
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o80"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446624
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0002-4344-1415
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Fanrui Zeng
   </foaf:name>
   <foaf:givenName>
    Fanrui
   </foaf:givenName>
   <foaf:familyName>
    Zeng
   </foaf:familyName>
   <cal:authorNamePaper>
    F. R. Zeng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    F. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zeng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-7104-7393
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shenghui Zeng
   </foaf:name>
   <foaf:givenName>
    Shenghui
   </foaf:givenName>
   <foaf:familyName>
    Zeng
   </foaf:familyName>
   <cal:authorNamePaper>
    S. H. Zeng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zeng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o69"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6106-7741
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xin Zeng
   </foaf:name>
   <foaf:givenName>
    Xin
   </foaf:givenName>
   <foaf:familyName>
    Zeng
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Zeng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zeng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-9701-3964
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yijia Zeng
   </foaf:name>
   <foaf:givenName>
    Yijia
   </foaf:givenName>
   <foaf:familyName>
    Zeng
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. J. Zeng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zeng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-3279-0304
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yujie Zeng
   </foaf:name>
   <foaf:givenName>
    Yujie
   </foaf:givenName>
   <foaf:familyName>
    Zeng
   </foaf:familyName>
   <cal:authorNamePaper>
    Yujie Zeng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yujie
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zeng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-1932-6614
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuncong Zhai
   </foaf:name>
   <foaf:givenName>
    Yuncong
   </foaf:givenName>
   <foaf:familyName>
    Zhai
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. C. Zhai
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhai
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-6572-4972
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yonghua Zhan
   </foaf:name>
   <foaf:givenName>
    Yonghua
   </foaf:givenName>
   <foaf:familyName>
    Zhan
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Zhan
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhan
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-1368-1951
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bolun Zhang
   </foaf:name>
   <foaf:givenName>
    Bolun
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    B. L. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4236-6231
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bingxin Zhang
   </foaf:name>
   <foaf:givenName>
    Bingxin
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    B. X. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorStatus>Deceased</cal:authorStatus>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410476
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0331-1408
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Danhao Zhang
   </foaf:name>
   <foaf:givenName>
    Danhao
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    D. H. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    D. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-9084-2423
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guangyi Zhang
   </foaf:name>
   <foaf:givenName>
    Guangyi
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00449405
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6431-8638
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Gengyuan Zhang
   </foaf:name>
   <foaf:givenName>
    Gengyuan
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Gengyuan Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Gengyuan
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-3574-1842
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hao Zhang
   </foaf:name>
   <foaf:givenName>
    Hao
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-9245-3231
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hangchang Zhang
   </foaf:name>
   <foaf:givenName>
    Hangchang
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. C. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-3882-878X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Honghao Zhang
   </foaf:name>
   <foaf:givenName>
    Honghao
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. H. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00448897
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0008-7393-0379
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Huaqiao Zhang
   </foaf:name>
   <foaf:givenName>
    Huaqiao
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Q. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8843-5209
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Haoran zhang
   </foaf:name>
   <foaf:givenName>
    Haoran zhang
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. R. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-8730-6797
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hongyu Zhang
   </foaf:name>
   <foaf:givenName>
    Hongyu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447497
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-8333-9231
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Han Zhang
   </foaf:name>
   <foaf:givenName>
    Han
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Han Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Han
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-7049-7410
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jin Zhang
   </foaf:name>
   <foaf:givenName>
    Jin
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o65"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-7752-8538
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jin-Jun Zhang
   </foaf:name>
   <foaf:givenName>
    Jin-Jun
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. J. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o57"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-7841-2288
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jielei Zhang
   </foaf:name>
   <foaf:givenName>
    Jielei
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. L. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o21"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00449179
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8592-2335
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingqing Zhang
   </foaf:name>
   <foaf:givenName>
    Jingqing
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Q. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3314-2534
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    JiaSheng Zhang
   </foaf:name>
   <foaf:givenName>
    JiaSheng
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. S. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-2607-3178
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiawen Zhang
   </foaf:name>
   <foaf:givenName>
    Jiawen
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. W. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. W.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410035
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-7794-7014
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingxu Zhang
   </foaf:name>
   <foaf:givenName>
    Jingxu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. X. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9567-7094
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianyong Zhang
   </foaf:name>
   <foaf:givenName>
    Jianyong
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410418
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0533-4371
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingzhi Zhang
   </foaf:name>
   <foaf:givenName>
    Jingzhi
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Z. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00320723
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-6535-0659
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianyu Zhang
   </foaf:name>
   <foaf:givenName>
    Jianyu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Jianyu Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Jianyu
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-6010-8556
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jin Zhang
   </foaf:name>
   <foaf:givenName>
    Jin
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Jin Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Jin
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o52"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-9530-6393
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiyuan Zhang
   </foaf:name>
   <foaf:givenName>
    Jiyuan
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Jiyuan Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Jiyuan
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-5120-3723
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Liming Zhang
   </foaf:name>
   <foaf:givenName>
    Liming
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    L. M. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o67"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2279-8837
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lei Zhang
   </foaf:name>
   <foaf:givenName>
    Lei
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Lei Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Lei
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o46"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9336-9338
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Nan Zhang
   </foaf:name>
   <foaf:givenName>
    Nan
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    N.  Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-2807-3398
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Peng Zhang
   </foaf:name>
   <foaf:givenName>
    Peng
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    P. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o9"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9177-6108
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qiang Zhang
   </foaf:name>
   <foaf:givenName>
    Qiang
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-7906-051X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Qiuyan Zhang
   </foaf:name>
   <foaf:givenName>
    Qiuyan
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-0048-8951
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Quan-Zheng Zhang
   </foaf:name>
   <foaf:givenName>
    Quan-Zheng
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Q. Z. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Q. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-8950-1996
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ruoyu Zhang
   </foaf:name>
   <foaf:givenName>
    Ruoyu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    R. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o42"/>
    <cal:authorAffiliation connection="Also at" organizationid="om"/>
    <cal:authorAffiliation connection="Also at" organizationid="on"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4099-7901
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuihan Zhang
   </foaf:name>
   <foaf:givenName>
    Shuihan
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    S. H. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-3608-0624
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shunan Zhang
   </foaf:name>
   <foaf:givenName>
    Shunan
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    S. N. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o76"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-2385-0767
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shulei Zhang
   </foaf:name>
   <foaf:givenName>
    Shulei
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Shulei Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Shulei
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o27"/>
    <cal:authorAffiliation connection="Also at" organizationid="ok"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-9794-4088
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaomei Zhang
   </foaf:name>
   <foaf:givenName>
    Xiaomei
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. M. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-3604-2195
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xueyao Zhang
   </foaf:name>
   <foaf:givenName>
    Xueyao
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00226365
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4341-1603
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yao Zhang
   </foaf:name>
   <foaf:givenName>
    Yao
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00463167
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3310-6728
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yateng Zhang
   </foaf:name>
   <foaf:givenName>
    Yateng
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y.  T. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y.  T.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3780-6676
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yinhong Zhang
   </foaf:name>
   <foaf:givenName>
    Yinhong
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447531
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0893-2449
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuepeng Zhang
   </foaf:name>
   <foaf:givenName>
    Yuepeng
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-4638-9031
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yu Zhang
   </foaf:name>
   <foaf:givenName>
    Yu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Yu Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Yu
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-9956-4890
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhe Zhang
   </foaf:name>
   <foaf:givenName>
    Zhe
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-4532-8443
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhengde Zhang
   </foaf:name>
   <foaf:givenName>
    Zhengde
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. D. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-6542-052X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zeheng Zhang
   </foaf:name>
   <foaf:givenName>
    Zeheng
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. H. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-2313-5743
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhaoling Zhang
   </foaf:name>
   <foaf:givenName>
    Zhaoling
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. L. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-4305-7370
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zexiang Zhang
   </foaf:name>
   <foaf:givenName>
    Zexiang
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. X. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0002-3134-4669
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhenyu Zhang
   </foaf:name>
   <foaf:givenName>
    Zhenyu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. Y. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447555
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5942-0355
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhenzhong Zhang
   </foaf:name>
   <foaf:givenName>
    Zhenzhong
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Zh. Zh. Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Zh. Zh.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-1283-6008
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhilong Zhang
   </foaf:name>
   <foaf:givenName>
    Zhilong
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Zhilong Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Zhilong
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-5731-3047
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ziyang Zhang
   </foaf:name>
   <foaf:givenName>
    Ziyang
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Ziyang Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ziyang
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-5140-2111
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ziyu Zhang
   </foaf:name>
   <foaf:givenName>
    Ziyu
   </foaf:givenName>
   <foaf:familyName>
    Zhang
   </foaf:familyName>
   <cal:authorNamePaper>
    Ziyu Zhang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Ziyu
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-7477-5232
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Guang Zhao
   </foaf:name>
   <foaf:givenName>
    Guang
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    G. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447563
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0234-3536
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Junpeng Zhao
   </foaf:name>
   <foaf:givenName>
    Junpeng
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    J.-P. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.-P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-8816-0267
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingyi Zhao
   </foaf:name>
   <foaf:givenName>
    Jingyi
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Y. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00449298
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-2028-7286
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jingzhou Zhao
   </foaf:name>
   <foaf:givenName>
    Jingzhou
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Z. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00375220
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8365-7726
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ling Zhao
   </foaf:name>
   <foaf:givenName>
    Ling
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    L. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446654
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7152-1466
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lei Zhao
   </foaf:name>
   <foaf:givenName>
    Lei
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    Lei Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Lei
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446642
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5421-6101
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Minggang Zhao
   </foaf:name>
   <foaf:givenName>
    Minggang
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    M. G. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410329
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-8785-6941
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ruo-Ping Zhao
   </foaf:name>
   <foaf:givenName>
    Ruo-Ping
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    R. P. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    R. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0001-8221-5958
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shujun Zhao
   </foaf:name>
   <foaf:givenName>
    Shujun
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    S. J. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o88"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446661
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-0160-9948
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yubin Zhao
   </foaf:name>
   <foaf:givenName>
    Yubin
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. B. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00409867
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3954-3195
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yanlin Zhao
   </foaf:name>
   <foaf:givenName>
    Yanlin
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. L. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. L.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o60"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-6038-201X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yipeng Zhao
   </foaf:name>
   <foaf:givenName>
    Yipeng
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. P. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o49"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-4363-3207
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yuxiang Zhao
   </foaf:name>
   <foaf:givenName>
    Yuxiang
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. X. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8684-9766
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zhengguo Zhao
   </foaf:name>
   <foaf:givenName>
    Zhengguo
   </foaf:givenName>
   <foaf:familyName>
    Zhao
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. G. Zhao
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. G.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhao
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00226382
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-6758-3974
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Alexey Zhemchugov
   </foaf:name>
   <foaf:givenName>
    Alexey
   </foaf:givenName>
   <foaf:familyName>
    Zhemchugov
   </foaf:familyName>
   <cal:authorNamePaper>
    A. Zhemchugov
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhemchugov
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o40"/>
    <cal:authorAffiliation connection="Also at" organizationid="oc"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00226395
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3360-4965
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bo Zheng
   </foaf:name>
   <foaf:givenName>
    Bo
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    B. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o79"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447697
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6544-429X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bianmin Zheng
   </foaf:name>
   <foaf:givenName>
    Bianmin
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    B. M. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B. M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0009-1601-4734
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jianping Zheng
   </foaf:name>
   <foaf:givenName>
    Jianping
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    J. P. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. P.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00410262
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-4308-3742
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wengjing Zheng
   </foaf:name>
   <foaf:givenName>
    Wengjing
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    W. J. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-5182-5176
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenqian Zheng
   </foaf:name>
   <foaf:givenName>
    Wenqian
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Q. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o10"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-8203-6302
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinru Zheng
   </foaf:name>
   <foaf:givenName>
    Xinru
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    X. R. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-7002-7750
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yangheng Zheng
   </foaf:name>
   <foaf:givenName>
    Yangheng
   </foaf:givenName>
   <foaf:familyName>
    Zheng
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. H. Zheng
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zheng
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Also at" organizationid="oq"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00138380
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-0322-9858
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Bin Zhong
   </foaf:name>
   <foaf:givenName>
    Bin
   </foaf:givenName>
   <foaf:familyName>
    Zhong
   </foaf:familyName>
   <cal:authorNamePaper>
    B. Zhong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    B.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o45"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00446672
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-3474-8848
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Cui Zhong
   </foaf:name>
   <foaf:givenName>
    Cui
   </foaf:givenName>
   <foaf:familyName>
    Zhong
   </foaf:familyName>
   <cal:authorNamePaper>
    C. Zhong
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhong
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0008-1207-9357
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Hang Zhou
   </foaf:name>
   <foaf:givenName>
    Hang
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    H. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o39"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
    <cal:authorAffiliation connection="Also at" organizationid="op"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2060-0436
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiaqi Zhou
   </foaf:name>
   <foaf:givenName>
    Jiaqi
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Q. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. Q.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o38"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0003-7889-3451
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shuai Zhou
   </foaf:name>
   <foaf:givenName>
    Shuai
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    S.  Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o6"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-8729-3927
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiang Zhou
   </foaf:name>
   <foaf:givenName>
    Xiang
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o83"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447584
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6908-683X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiao-Kang Zhou
   </foaf:name>
   <foaf:givenName>
    Xiao-Kang
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    X. K. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o6"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-9485-9477
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xiaorong Zhou
   </foaf:name>
   <foaf:givenName>
    Xiaorong
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    X. R. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. R.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447596
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7671-7644
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xingyu Zhou
   </foaf:name>
   <foaf:givenName>
    Xingyu
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o43"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0002-0299-4657
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yixiong Zhou
   </foaf:name>
   <foaf:givenName>
    Yixiong
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. X. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o85"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2035-3391
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yizhuo Zhou
   </foaf:name>
   <foaf:givenName>
    Yizhuo
   </foaf:givenName>
   <foaf:familyName>
    Zhou
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. Z. Zhou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0001-8500-9941
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ao-Nan Zhu
   </foaf:name>
   <foaf:givenName>
    Ao-Nan
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    A. N. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    A. N.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-4050-5700
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiang Zhu
   </foaf:name>
   <foaf:givenName>
    Jiang
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00750446
    </cal:authorid>
    <cal:authorid source="ORCID">
     0009-0000-7562-3665
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kai Zhu
   </foaf:name>
   <foaf:givenName>
    Kai
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    K. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447610
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-4365-8043
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kejun Zhu
   </foaf:name>
   <foaf:givenName>
    Kejun
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    K. J. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00319070
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-5473-235X
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Kangshuai Zhu
   </foaf:name>
   <foaf:givenName>
    Kangshuai
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    K. S. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    K. S.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-3413-8385
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Linxuan Zhu
   </foaf:name>
   <foaf:givenName>
    Linxuan
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    L. X. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    L. X.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-0609-6456
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Lin Zhu
   </foaf:name>
   <foaf:givenName>
    Lin
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    Lin Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Lin
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-1127-5818
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Shihai Zhu
   </foaf:name>
   <foaf:givenName>
    Shihai
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    S. H. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    S. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o77"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00355131
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0001-9731-4708
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Tengjiao Zhu
   </foaf:name>
   <foaf:givenName>
    Tengjiao
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    T. J. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    T. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0000-1863-7024
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wending Zhu
   </foaf:name>
   <foaf:givenName>
    Wending
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    W. D. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. D.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o12"/>
    <cal:authorAffiliation connection="Also at" organizationid="oi"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0007-4406-1533
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenjing Zhu
   </foaf:name>
   <foaf:givenName>
    Wenjing
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    W. J. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0000-0003-2618-0436
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Wenzhuo Zhu
   </foaf:name>
   <foaf:givenName>
    Wenzhuo
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    W. Z. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    W. Z.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o20"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0006-8147-6423
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Yingchun Zhu
   </foaf:name>
   <foaf:givenName>
    Yingchun
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    Y. C. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Y. C.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o78"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o64"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00218063
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-7306-1053
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Zi-An Zhu
   </foaf:name>
   <foaf:givenName>
    Zi-An
   </foaf:givenName>
   <foaf:familyName>
    Zhu
   </foaf:familyName>
   <cal:authorNamePaper>
    Z. A. Zhu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    Z. A.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o70"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00351443
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0002-6229-5567
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Xinyu Zhuang
   </foaf:name>
   <foaf:givenName>
    Xinyu
   </foaf:givenName>
   <foaf:familyName>
    Zhuang
   </foaf:familyName>
   <cal:authorNamePaper>
    X. Y. Zhuang
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    X. Y.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhuang
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o47"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-8990-7895
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Ming Zhuge
   </foaf:name>
   <foaf:givenName>
    Ming
   </foaf:givenName>
   <foaf:familyName>
    Zhuge
   </foaf:familyName>
   <cal:authorNamePaper>
    M. Zhuge
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    M.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zhuge
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o54"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0005-8564-9857
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jiaheng Zou
   </foaf:name>
   <foaf:givenName>
    Jiaheng
   </foaf:givenName>
   <foaf:familyName>
    Zou
   </foaf:familyName>
   <cal:authorNamePaper>
    J. H. Zou
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J. H.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zou
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o1"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE">
     INSPIRE-00447625
    </cal:authorid>
    <cal:authorid source="ORCID">
     0000-0003-3581-2829
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
  <foaf:Person>
   <foaf:name>
    Jian Zu
   </foaf:name>
   <foaf:givenName>
    Jian
   </foaf:givenName>
   <foaf:familyName>
    Zu
   </foaf:familyName>
   <cal:authorNamePaper>
    J. Zu
   </cal:authorNamePaper>
   <cal:authorNamePaperGiven>
    J.
   </cal:authorNamePaperGiven>
   <cal:authorNamePaperFamily>
    Zu
   </cal:authorNamePaperFamily>
   <cal:authorCollaboration collaborationid="c1"/>
   <cal:authorAffiliations>
    <cal:authorAffiliation connection="Affiliated with" organizationid="o34"/>
   </cal:authorAffiliations>
   <cal:authorids>
    <cal:authorid source="INSPIRE"/>
    <cal:authorid source="ORCID">
     0009-0004-9248-4459
    </cal:authorid>
   </cal:authorids>
  </foaf:Person>
 </cal:authors>
</collaborationauthorlist>

